Non-planar elliptic vertex

We consider the problem of obtaining higher order in regularization parameter $\epsilon$ analytical results for master integrals with elliptics. The two commonly employed methods are provided by the use of differential equations and direct integration of parametric representations in terms of iterated integrals. Taking non-planar elliptic vertex as an example we show that in addition to two mentioned methods one can use analytical solution of differential equations in terms of power series. Moreover, in the last case it is possible to obtain the exact in $\epsilon$ results expressible either in terms of generalized hypergeometric or Kamp\'e de F\'eriet functions

==> anc/4dNonplanar_numerical_cheks_Frobenius_AllEpsilon.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    314396,       6991]
NotebookOptionsPosition[    296196,       6683]
NotebookOutlinePosition[    296600,       6700]
CellTagsIndexPosition[    296557,       6697]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Install", "[", "\"\<handyG\>\"", "]"}], "*)"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.838651731216091*^9, 3.83865173346808*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"93431e87-88f1-481c-8761-b035c9769381"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "ginsh`"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"8d244260-bb14-4269-8b45-6d86458accf0"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Interface to ginsh \[LongDash] GiNaC interactive \
shell.\\nWritten by Roman Lee in 2017 for private needs.\"\>"], "Print",
 CellChangeTimes->{
  3.804411861495681*^9, 3.80441226757617*^9, 3.804413518025402*^9, 
   3.804414401411313*^9, 3.804416011333994*^9, {3.80441691033526*^9, 
   3.804416915799283*^9}, 3.804422931512287*^9, 3.804423001019479*^9, 
   3.804424281014558*^9, 3.804427623044463*^9, 3.804428346260113*^9, 
   3.804438012659684*^9, 3.804481179884635*^9, 3.804485200917747*^9, {
   3.838651695526979*^9, 3.838651718080118*^9}, 3.838651757477062*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0babfc99-c134-4c58-8f6b-36dfb931bbc3"],

Cell[BoxData["Null"], "Print",
 CellChangeTimes->{
  3.804411861495681*^9, 3.80441226757617*^9, 3.804413518025402*^9, 
   3.804414401411313*^9, 3.804416011333994*^9, {3.80441691033526*^9, 
   3.804416915799283*^9}, 3.804422931512287*^9, 3.804423001019479*^9, 
   3.804424281014558*^9, 3.804427623044463*^9, 3.804428346260113*^9, 
   3.804438012659684*^9, 3.804481179884635*^9, 3.804485200917747*^9, {
   3.838651695526979*^9, 3.838651718080118*^9}, 3.838651757479496*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b5acd288-9ca9-46ca-96dc-868b060bd3f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "SummerTime`"}]], "Code",
 CellChangeTimes->{{3.820982559967054*^9, 3.82098258765801*^9}, {
  3.8227984569866877`*^9, 3.822798460512171*^9}, {3.828147313436371*^9, 
  3.828147315475258*^9}, {3.831525782718596*^9, 3.831525782952776*^9}, {
  3.832888526709978*^9, 3.8328885268445597`*^9}, {3.832895538960492*^9, 
  3.832895539516513*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"81b64603-ab8e-4b83-a774-774c8f47e8a0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"********* \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[4, 9], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    BackFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    GraphicsColor->RGBColor[0, 
      Rational[4, 9], 0],
    FontColor->RGBColor[0, 
      Rational[4, 9], 0]], "\[InvisibleSpace]", 
   StyleBox["\<\"SummerTime v1.2\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[4, 9], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    BackFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    GraphicsColor->RGBColor[0, 
      Rational[4, 9], 0],
    FontWeight->Bold,
    FontColor->RGBColor[0, 
      Rational[4, 9], 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" *********\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[4, 9], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    BackFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    GraphicsColor->RGBColor[0, 
      Rational[4, 9], 0],
    FontColor->RGBColor[0, 
      Rational[4, 9], 0]], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Release date:     \"\>", 
   "\[InvisibleSpace]", "\<\"4.03.2018\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Additional tools: \"\>", 
   "\[InvisibleSpace]", "\<\"none\"\>", "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Parallel kernels: \"\>", "\[InvisibleSpace]", 
   "4", "\[InvisibleSpace]", "\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"For help and more information about this \
package, type \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"?SummerTime`*\"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
   Style["********* ", 
    RGBColor[0, 
     Rational[4, 9], 0]], 
   Style["SummerTime v1.2", 
    RGBColor[0, 
     Rational[4, 9], 0], Bold], 
   Style[" *********", 
    RGBColor[0, 
     Rational[4, 9], 0]], "\n", "Release date:     ", "4.03.2018", "\n", 
   "Additional tools: ", "none", "\n", "Parallel kernels: ", 4, "\n\n", 
   "For help and more information about this package, type ", 
   Style["?SummerTime`*", Bold], "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833634899566477*^9, 3.833634899918812*^9}, 
   3.833693298839697*^9, 3.8337069232900963`*^9, 3.838220337855996*^9, 
   3.838284070774107*^9, 3.838383788330077*^9, {3.8383839544832687`*^9, 
   3.8383839668093967`*^9}, 3.838403753064639*^9, 3.8385510360602913`*^9, 
   3.8385736398701677`*^9, 3.8385769726212273`*^9, 3.838622600037218*^9, 
   3.838642272189479*^9, 3.838649394954545*^9, 3.838651755195456*^9, 
   3.83873149875451*^9, 3.838986765869253*^9, 3.838999990948957*^9, 
   3.839524392562786*^9, 3.839688930902965*^9, 3.8396919820786943`*^9, 
   3.839935315016852*^9, 3.840016735178026*^9, 3.84046049735707*^9, 
   3.84182126136838*^9, 3.841821958731791*^9, 3.8465108377174873`*^9, 
   3.8466034014825583`*^9, 3.846604692865834*^9, 3.8541900093330383`*^9, 
   3.854206480967053*^9, 3.8542068569777603`*^9, 3.854210553532381*^9, 
   3.8542108127017107`*^9, 3.854210863695117*^9, 3.8542110382147007`*^9, 
   3.854214249257146*^9, 3.854214396535963*^9, 3.8542746568131*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"ba6e7eb0-125b-453d-9e05-41da6c8d5366"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "loading", " ", "FIESTA", " ", "and", " ", "turning", " ", "on", " ", 
    "parallelization"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FIESTAPath", "=", "\"\</home/magister/fiesta/FIESTA4\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{"FIESTAPath", "<>", "\"\</FIESTA4.m\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NumberOfSubkernels", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NumberOfLinks", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d0", "=", "4"}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.592633492003057*^9, 3.5926335498392973`*^9}, {
   3.617956307288797*^9, 3.617956307463973*^9}, 3.804411439722419*^9, {
   3.804411483057974*^9, 3.8044115129267406`*^9}, 3.814900821820785*^9, 
   3.81490130795394*^9, 3.8150563111873627`*^9, 3.815060284896832*^9, 
   3.81676588387307*^9, 3.816766430271446*^9, {3.81680817824641*^9, 
   3.816808180323923*^9}, 3.816808247301711*^9, 3.8216984553225393`*^9, {
   3.822475313698681*^9, 3.822475323825901*^9}, {3.822477002228066*^9, 
   3.822477003580412*^9}, {3.8224770490989647`*^9, 3.82247705436308*^9}, {
   3.8224771220395937`*^9, 3.8224771231413403`*^9}, {3.822477191881033*^9, 
   3.822477214828889*^9}, 3.830699000506248*^9, {3.8317316000985403`*^9, 
   3.8317316013202877`*^9}, 3.834066682247733*^9, 3.834067506175799*^9, 
   3.834160013470242*^9, 3.834161224208782*^9, 3.834163525346183*^9, {
   3.8342492795896273`*^9, 3.834249280775834*^9}, 3.8346468035947037`*^9, 
   3.835973621758498*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"be8a25b6-9447-4183-bce8-afa5d2352e38"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CoefficientAdvanced", "[", 
    RowBox[{"ex_", ",", "v_", ",", "p_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "n", "}"}], ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"p", "\[Equal]", "0"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"ex", "/.", 
          RowBox[{"{", 
           RowBox[{
            SuperscriptBox["v", "n_."], "\[Rule]", "0"}], "}"}]}], "]"}]}], 
       "]"}], ";", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"ex", ",", 
        SuperscriptBox["v", "p"]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800531968409175*^9, 3.800532056442293*^9}, {
   3.800532093634207*^9, 3.800532114673191*^9}, {3.800532405962339*^9, 
   3.8005324491188297`*^9}, {3.800532486256195*^9, 3.800532501934387*^9}, {
   3.801570522377666*^9, 3.801570525975456*^9}, {3.8015731773495483`*^9, 
   3.801573183330264*^9}, {3.8015747669284163`*^9, 3.801574768494269*^9}, {
   3.801578540090742*^9, 3.8015785440746517`*^9}, {3.801589200745469*^9, 
   3.801589224433144*^9}, {3.801809086320661*^9, 3.80180909663909*^9}, {
   3.814893162573201*^9, 3.814893170634932*^9}, {3.814893509902472*^9, 
   3.814893513697604*^9}, 3.815059808022272*^9, {3.815061019317689*^9, 
   3.81506110157411*^9}, {3.815063144870552*^9, 3.815063263916459*^9}, {
   3.815148161544586*^9, 3.815148161922077*^9}, {3.8151515965837307`*^9, 
   3.815151621862549*^9}, {3.815311948567161*^9, 3.815311949115144*^9}, {
   3.815578728484044*^9, 3.8155788276203403`*^9}, {3.8157489383894863`*^9, 
   3.8157489734887877`*^9}, {3.815756518491345*^9, 3.815756551680966*^9}, {
   3.815756721410605*^9, 3.8157567294805098`*^9}, {3.815759226741289*^9, 
   3.815759227891917*^9}, {3.815834288367927*^9, 3.815834288853232*^9}, {
   3.816960044512002*^9, 3.8169600454327707`*^9}, {3.8172972732001743`*^9, 
   3.817297281924891*^9}, {3.817297313478025*^9, 3.8172973431271963`*^9}, {
   3.817298236556579*^9, 3.817298287046041*^9}, {3.817300693166482*^9, 
   3.8173006994662952`*^9}, {3.817302606711604*^9, 3.817302607549635*^9}, {
   3.817303960059167*^9, 3.817303976898801*^9}, {3.817311182380328*^9, 
   3.817311232091848*^9}, {3.817477006238708*^9, 3.817477148896488*^9}, {
   3.817480604743306*^9, 3.817480645539463*^9}, {3.817480742191207*^9, 
   3.8174807627492123`*^9}, 3.817487450852652*^9, {3.817650653818821*^9, 
   3.8176506581069*^9}, {3.81765373932001*^9, 3.817653744019075*^9}, {
   3.817654930756147*^9, 3.8176550486542*^9}, {3.8176555662119513`*^9, 
   3.8176555701907263`*^9}, {3.8176556133839893`*^9, 3.817655613983946*^9}, {
   3.8176557286961107`*^9, 3.817655760961767*^9}, {3.817655966688259*^9, 
   3.817656064200541*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"47a43bb7-4d53-46ed-a4e0-5a5cf9ac9aff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComplexMode", "=", "True"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbbi5Z6pE7htH4YaY6SB6XW2LpjKQ/qV5E0w3uUV4
qQLpDZb5YLrmj0vls/w3joI7CsE0q7/Kw99Amo3NBkx/ZrT3dy144yh1KxFM
6zrlNh4E0kFM/WA6SzhvwUkgvcihH0z3THub8xpIdwcK5ILooo9eAZ+B9CqZ
bDAtG+6x17nwjeOMsjQwfY+H5VFM+RvHA2+1wPQ1iyt2ZyuB5ru8B9MfQ193
nwPS56q4ekA04yadQoOqN46XclzAtJGGabUPkNbaGw6mn+3qeegLpKszF4Fp
NpFqgVmNbxyXMM0B02qPf9RWdb1xPFooUgeiASnLmAM=
  "],
 CellLabel->"In[9]:=",ExpressionUUID->"7514a622-fdbf-49a1-9a5d-d69021dfa066"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8363936343548193`*^9, 3.8363936428877363`*^9}, 
   3.854190348299623*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"585de22c-0ad4-453b-a0d6-d9285f743878"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8477258828677263`*^9, 3.84772590846771*^9}, {
  3.847725943011825*^9, 3.8477259533837*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"860f7d87-a656-4cb9-8f84-3d4eaf33c305"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"minusUnitiExpansion", "=", 
  RowBox[{"{", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{
      RowBox[{"-", "\[CurlyEpsilon]"}], "+", "a_"}]], "\[RuleDelayed]", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "a"], 
     RowBox[{"(", " ", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[CurlyEpsilon]"}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], "2"], "-", 
       RowBox[{
        FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"]}], "24"], "+", 
       RowBox[{
        FractionBox["1", "120"], " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "5"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "6"], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "6"]}], "720"]}], ")"}]}]}], 
   RowBox[{"(*", 
    RowBox[{
    "selection", " ", "of", " ", "the", " ", "correct", " ", "log", " ", 
     "branch"}], "*)"}], "}"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8542081905674467`*^9, 3.85420822866399*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"032f06b2-caf0-4079-abd6-69747f4d18c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"-", "\[CurlyEpsilon]"}], "+", "a_"}]], "\[RuleDelayed]", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "a"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", "\[CurlyEpsilon]"}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "2"]}], "2"], "-", 
      RowBox[{
       FractionBox["1", "6"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"]}], "24"], "+", 
      RowBox[{
       FractionBox["1", "120"], " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "5"]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "6"]}], "720"]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.854208204967531*^9, 3.854210556265923*^9, 
  3.854210814608222*^9, 3.854210865545061*^9, 3.8542110389983263`*^9, 
  3.854214251317642*^9, 3.8542143973363533`*^9, 3.854274658039976*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"6e1f3f95-f9e8-4631-9a0e-08ea1406d7fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"srep", "=", 
  RowBox[{"{", 
   RowBox[{"s", "\[Rule]", " ", 
    FractionBox["1", "2"]}], "}"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8542071399853477`*^9, 3.854207150495228*^9}, {
  3.8542076905132523`*^9, 3.8542076912837753`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"033c9e94-26ef-4385-912c-08edc3a3ce6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"s", "\[Rule]", 
   FractionBox["1", "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.854207151526857*^9, 3.854207692083395*^9, 
  3.854210556293831*^9, 3.854210814638184*^9, 3.8542108655736113`*^9, 
  3.8542110390316067`*^9, 3.854214251365994*^9, 3.854214397377693*^9, 
  3.854274658067423*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"bba0c9fa-4d6c-462e-aadd-b072c4c0a7a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 
   3.832352329156705*^9},ExpressionUUID->"42247426-ae6d-40a0-8a7e-\
9dad25a8644f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a7df332d-45b2-4f8c-81bf-9652ee514c91"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.854206857860026*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"18ca9a5e-fd07-48be-a30f-b1e9e88f261c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test1SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.854206914094304*^9, 3.854206916653221*^9}, {3.854207158241095*^9, 
   3.854207163938939*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"4dfaa05a-bb5b-4341-84d7-09fd1e611145"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 4
Sector decomposition - 2 sectors
Primary sector 1 resulted in 1 sectors.
Primary sector 2 resulted in 1 sectors.
Totally: 0.1199 seconds; 4 sectors.
Preparing database: 0.0007 seconds. 
Variable substitution..........0.0045 seconds; 2 terms.
Performing contour transformation..........0.7644 seconds; 2 terms.
Pole resolution..........0.0059 seconds; 4 terms.
Expression preparation..........0.0067 seconds; 4 terms.
Epsilon expansion..........0.073 seconds; 22 terms.
Preparing integration strings..........0.1216 seconds; 22 terms.
Database ready for integration.
Terms of order -1: 2, max vars: 0
Integrating..........1.0041 seconds.
Returned answer: 2. + pm* 0
(1.)*ep^(-2)
Terms of order 0: 2, max vars: 1
Integrating..........1.0043 seconds.
Returned answer: -7.*^-6 + 5.*^-6*I + pm* 0.000835 + 0.000903*I
(1.)*ep^(-2)+(0)*ep^(-1)
Terms of order 1: 2, max vars: 1
Integrating..........1.0043 seconds.
Returned answer: -3.29178 + 0.000061*I + pm* 0.007682 + 0.003349*I
(1.)*ep^(-2)+(0)*ep^(-1)+((1.643978 + 0.000031*I) + (0.003841 + \
0.001674*I)*pm33)*1
Terms of order 2: 2, max vars: 1
Integrating..........0.0024 seconds.
Returned answer: 4.807968 + 0.000175*I + pm* 0.014051 + 0.007023*I
(1.)*ep^(-2)+(0)*ep^(-1)+((1.643978 + 0.000031*I) + (0.003841 + \
0.001674*I)*pm36)*1+((-0.801514 + 0.000095*I) + (0.007158 + \
0.003813*I)*pm37)*ep
Terms of order 3: 2, max vars: 1
Integrating..........0.0017 seconds.
Returned answer: -4.868988 - 0.000444*I + pm* 0.016477 + 0.005998*I
(1.)*ep^(-2)+(0)*ep^(-1)+((1.643978 + 0.000031*I) + (0.003841 + \
0.001674*I)*pm40)*1+((-0.801514 + 0.000095*I) + (0.007158 + \
0.003813*I)*pm41)*ep+((1.891667 - 0.000129*I) + (0.015143 + \
0.006437*I)*pm42)*ep^2
Terms of order 4: 2, max vars: 1
Integrating..........1.0024 seconds.
Returned answer: 4.532713 + 0.000446*I + pm* 0.015467 + 0.004926*I
(1.)*ep^(-2)+(0)*ep^(-1)+((1.643978 + 0.000031*I) + (0.003841 + \
0.001674*I)*pm45)*1+((-0.801514 + 0.000095*I) + (0.007158 + \
0.003813*I)*pm46)*ep+((1.891667 - 0.000129*I) + (0.015143 + \
0.006437*I)*pm47)*ep^2+((-1.730972 + 0.000436*I) + (0.027607 + \
0.0137*I)*pm48)*ep^3
Total integration time: 5.1353
Total time used: 7.06809 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.8542067696960993`*^9, 3.854206919693973*^9, 
   3.854207165598165*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e059f063-1075-4018-9f08-3f2eadb09f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.643978`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.000031`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox["1.`", 
   SuperscriptBox["ep", "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.003841`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.001674`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm51"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.801514`"}], "+", 
       RowBox[{"0.000095`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.007158`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.003813`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm52"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1.891667`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.000129`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.015143`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.006437`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm53"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1.730972`"}], "+", 
       RowBox[{"0.000436`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.027607`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0137`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm54"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.854206780139127*^9, 3.854206931162241*^9, 3.854207177116437*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"63273594-237c-40a7-8ae4-de45b655f0c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test1ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
       RowBox[{"mis", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8363949080471907`*^9, 3.8363949197081223`*^9}, 
   3.836455295980752*^9, {3.8542068961384983`*^9, 3.854206902255086*^9}, {
   3.85420694577122*^9, 3.854207014315927*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"69cae468-0427-4eba-873c-82d6ad5f1a78"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.836394920361549*^9, 3.8364552965186367`*^9, 3.854206903613488*^9, {
   3.854206953794539*^9, 3.8542070150142593`*^9}, 3.854207179917304*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"6b250cf0-6b31-4021-9296-50f13773fcb4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[Pi]", "2"], "6"], "+", 
  FractionBox["1", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["\[CurlyEpsilon]", "2"]}], "360"], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "\[CurlyEpsilon]", " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"2", ",", "1"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "180"], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"10", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"4", ",", "1"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.836394920363274*^9, 3.8364552965203047`*^9, 3.854206903617358*^9, {
   3.854206953824991*^9, 3.854207015864552*^9}, 3.85420718072663*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"8151d33a-de65-4d28-bca1-27b6a254c6e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test1", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"test1ES", "/.", 
        RowBox[{"{", " ", 
         RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], ")"}], 
      "-", "test1SD"}], "]"}], ",", "ep", ",", "Simplify"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.836394932499486*^9, 3.836394933843642*^9}, {
  3.854207007774365*^9, 3.854207092209292*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4e16689e-1515-4079-b9b4-64b4878b4088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0009560668482262447`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.000031`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.003841`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.001674`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm51"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0001427312269371983`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.000095`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.007158`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.003813`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm52"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0023986589944917647`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000129`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.015143`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.006437`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm53"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.0020020022555453654`"}], "-", 
       RowBox[{"0.000436`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.027607`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0137`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm54"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.836394934519082*^9, 3.836455298919157*^9, {3.8542070300830297`*^9, 
   3.8542070925014*^9}, 3.854207182483235*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"1443f8e2-da1d-4ac7-9868-e9a7849c7ece"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.854207082124009*^9, 
  3.8542070834374247`*^9}},ExpressionUUID->"1f574ffd-3ae8-4a6b-9f01-\
901753a875bf"]
}, Closed]],

Cell[CellGroupData[{

Cell["2", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 
   3.8363949547095127`*^9},ExpressionUUID->"14bd4696-1c50-45b7-bfbc-\
34d0c1911cd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"2cf2bba8-c102-4ba9-b4ae-138257d971d1"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", 
   "1"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.854207117433639*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"7912e4e2-a6e1-4563-a272-4310d852f901"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test2SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, 3.8385777588424673`*^9, {3.838642519621215*^9, 
   3.838642572196969*^9}, {3.8542071244926558`*^9, 3.854207134360038*^9}, 
   3.854207193966344*^9, 3.854207359125435*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"77101c59-d48e-42b4-85a2-2c30bb9666fe"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 4
Sector decomposition - 3 sectors
Primary sector 3 resulted in 2 sectors.
Primary sector 2 resulted in 2 sectors.
Primary sector 1 resulted in 2 sectors.
Totally: 0.1495 seconds; 6 sectors.
Preparing database: 0.0018 seconds. 
Variable substitution..........0.0261 seconds; 6 terms.
Performing contour transformation..........1.7547 seconds; 6 terms.
Pole resolution..........0.0264 seconds; 10 terms.
Expression preparation..........0.0292 seconds; 10 terms.
Epsilon expansion..........0.198 seconds; 54 terms.
Preparing integration strings..........0.5398 seconds; 54 terms.
Database ready for integration.
Terms of order -1: 4, max vars: 1
Integrating..........1.0037 seconds.
Returned answer: 1.999919 + 0.000047*I + pm* 0.002903 + 0.00152*I
((0.99996 + 0.000023*I) + (0.001451 + 0.00076*I)*pm69)*ep^(-2)
Terms of order 0: 6, max vars: 2
Integrating..........1.0029 seconds.
Returned answer: 2.613788 + 6.28334*I + pm* 0.004665 + 0.008465*I
((0.99996 + 0.000023*I) + (0.001451 + 0.00076*I)*pm70)*ep^(-2)+((1.306894 + \
3.14167*I) + (0.002333 + 0.004233*I)*pm71)*ep^(-1)
Terms of order 1: 6, max vars: 2
Integrating..........1.0042 seconds.
Returned answer: -10.743544 + 8.2111*I + pm* 0.023957 + 0.014138*I
((0.99996 + 0.000023*I) + (0.001451 + 0.00076*I)*pm72)*ep^(-2)+((1.306894 + \
3.14167*I) + (0.002333 + 0.004233*I)*pm73)*ep^(-1)+((-2.082037 + 4.105627*I) \
+ (0.012895 + 0.007498*I)*pm74)*1
Terms of order 2: 6, max vars: 2
Integrating..........0.0009 seconds.
Returned answer: -10.19285 - 13.080176*I + pm* 0.031733 + 0.05929*I
((0.99996 + 0.000023*I) + (0.001451 + 0.00076*I)*pm75)*ep^(-2)+((1.306894 + \
3.14167*I) + (0.002333 + 0.004233*I)*pm76)*ep^(-1)+((-2.082037 + 4.105627*I) \
+ (0.012895 + 0.007498*I)*pm77)*1+((-4.002273 + 3.795516*I) + (0.018229 + \
0.032843*I)*pm78)*ep
Terms of order 3: 6, max vars: 2
Integrating..........1.0028 seconds.
Returned answer: 11.934276 - 5.000246*I + pm* 0.11902 + 0.073529*I
((0.99996 + 0.000023*I) + (0.001451 + 0.00076*I)*pm79)*ep^(-2)+((1.306894 + \
3.14167*I) + (0.002333 + 0.004233*I)*pm80)*ep^(-1)+((-2.082037 + 4.105627*I) \
+ (0.012895 + 0.007498*I)*pm81)*1+((-4.002273 + 3.795516*I) + (0.018229 + \
0.032843*I)*pm82)*ep+((-6.153997 + 0.936244*I) + (0.073145 + \
0.046167*I)*pm83)*ep^2
Terms of order 4: 6, max vars: 2
Integrating..........1.0029 seconds.
Returned answer: -0.347365 + 8.134315*I + pm* 0.136873 + 0.173732*I
((0.99996 + 0.000023*I) + (0.001451 + 0.00076*I)*pm84)*ep^(-2)+((1.306894 + \
3.14167*I) + (0.002333 + 0.004233*I)*pm85)*ep^(-1)+((-2.082037 + 4.105627*I) \
+ (0.012895 + 0.007498*I)*pm86)*1+((-4.002273 + 3.795516*I) + (0.018229 + \
0.032843*I)*pm87)*ep+((-6.153997 + 0.936244*I) + (0.073145 + \
0.046167*I)*pm88)*ep^2+((-4.172037 - 0.006829*I) + (0.100104 + \
0.139432*I)*pm89)*ep^3
Total integration time: 6.2152
Total time used: 9.78634 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, 
   3.8385614180110903`*^9, 3.838577759353285*^9, 3.838642272977977*^9, {
   3.838642523172262*^9, 3.838642572567829*^9}, 3.838643171384008*^9, 
   3.854207195156506*^9, 3.8542073599881496`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1211f5ad-655d-4a5e-bb07-73d1f03526ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2.082037`"}], "+", 
    RowBox[{"4.105627`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.99996`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.000023`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001451`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00076`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm90"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.306894`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.14167`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.002333`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.004233`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm91"}]}], 
   "ep"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.012895`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.007498`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm92"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4.002273`"}], "+", 
       RowBox[{"3.795516`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.018229`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.032843`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm93"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6.153997`"}], "+", 
       RowBox[{"0.936244`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.073145`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.046167`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm94"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4.172037`"}], "-", 
       RowBox[{"0.006829`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.100104`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.139432`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm95"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, 3.838561430054411*^9, 
   3.838577769746317*^9, 3.838642282382773*^9, {3.838642531680056*^9, 
   3.8386425809679537`*^9}, 3.838643184093749*^9, 3.854207205322556*^9, 
   3.854207374168898*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"57570874-c32c-4e47-ab2d-417f5826e623"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test2ES", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}],
    "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"-", "s"}], "]"}], "\[Rule]", " ", 
     RowBox[{
      RowBox[{"Log", "[", "s", "]"}], "-", 
      RowBox[{"I", "*", "Pi"}]}]}], " ", 
    RowBox[{"(*", 
     RowBox[{"correct", " ", "imaginary", " ", "part"}], "*)"}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8363949080471907`*^9, 3.8363949197081223`*^9}, 
   3.836455295980752*^9, {3.8542068961384983`*^9, 3.854206902255086*^9}, {
   3.85420694577122*^9, 3.854207014315927*^9}, {3.854207220323175*^9, 
   3.8542072229136343`*^9}, {3.854207276743198*^9, 3.8542072965371857`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8bae6b77-3384-46cb-9528-53a0fe1b3fe1"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.836394920361549*^9, 3.8364552965186367`*^9, 3.854206903613488*^9, {
   3.854206953794539*^9, 3.8542070150142593`*^9}, 3.854207179917304*^9, 
   3.8542072240498047`*^9, 3.854207297521049*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"72ca6aa1-ac25-4c4d-97bc-b9f12c248d3a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]], "+", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "-", 
    RowBox[{"Log", "[", "4", "]"}], "-", 
    RowBox[{"Log", "[", "s", "]"}]}], "\[CurlyEpsilon]"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"8", "-", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "2"], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "\[CurlyEpsilon]", " ", 
   RowBox[{"(", 
    RowBox[{"32", "-", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "3"], "-", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"], "+", 
     RowBox[{"8", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "120"], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1280", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"640", " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "3"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "4"]}], "-", 
     RowBox[{"640", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"480", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"120", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "4"]}], "+", 
     RowBox[{"320", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "-", 
     RowBox[{"160", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "-", 
     RowBox[{"160", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "120"], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"1792", "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"1280", " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "+", 
     RowBox[{"320", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "3"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "4"]}], "-", 
     SuperscriptBox[
      RowBox[{"Log", "[", "4", "]"}], "5"], "-", 
     RowBox[{"1280", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"640", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}]}], "+", 
     RowBox[{"320", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"240", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"]}], "-", 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], "+", 
     RowBox[{"40", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "3"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "4"]}], "-", 
     RowBox[{"5", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "4"]}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}], "5"], "+", 
     RowBox[{"640", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "-", 
     RowBox[{"320", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "4", "]"}], "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "-", 
     RowBox[{"320", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{"160", " ", 
      RowBox[{"Log", "[", "4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "s", "]"}]}], ")"}], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "s", "]"}]}], ")"}], "2"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{"32", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"4", ",", "2"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.836394920363274*^9, 3.8364552965203047`*^9, 3.854206903617358*^9, {
   3.854206953824991*^9, 3.854207015864552*^9}, 3.85420718072663*^9, 
   3.854207225097682*^9, 3.854207298580378*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"9bd11828-d3fe-4c60-98aa-9704789fd7d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test2", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test2ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test2SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836394932499486*^9, 3.836394933843642*^9}, {
   3.854207007774365*^9, 3.854207092209292*^9}, {3.854207305964283*^9, 
   3.854207318340444*^9}, 3.854207776315341*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"2b9f3ce8-c25f-4091-8098-3012083b5118"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0011669452945306524`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.00002778312401652272`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.000040000000000040004`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.000023`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001451`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00076`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm90"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.00004118055994517532`"}], "-", 
      RowBox[{"0.00007734641020684663`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.002333`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.004233`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm91"}]}], 
   "ep"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.012895`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.007498`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm92"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0000879387605472457`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.002663483162246294`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.018229`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.032843`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm93"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.007390078868321659`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.002599153367269791`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.073145`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.046167`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm94"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0007893128362441719`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.007359060543398251`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.100104`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.139432`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm95"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.836394934519082*^9, 3.836455298919157*^9, {3.8542070300830297`*^9, 
   3.8542070925014*^9}, 3.854207182483235*^9, {3.854207310077998*^9, 
   3.8542073189652042`*^9}, 3.854207376625525*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"54247c8a-f9c3-4795-a8c9-13c1bba0d3b9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 
   3.836455355659219*^9}},ExpressionUUID->"1b53db51-2c6c-4655-b335-\
1353364ceb25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"c455be00-a254-4c64-99ee-a326da35f1fa"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.85420743366269*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"38bee3de-393e-4df9-a798-6bafbd2f9ac1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test3SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8542074372764177`*^9, 
   3.8542074461490507`*^9}, {3.854207484685718*^9, 3.854207485954434*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"f1179e1a-4c66-4b6b-8160-a8278eed2ee7"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 4
Sector decomposition - 3 sectors
Primary sector 1 resulted in 2 sectors.
Primary sector 2 resulted in 2 sectors.
Primary sector 3 resulted in 2 sectors.
Totally: 0.1459 seconds; 6 sectors.
Preparing database: 0.0022 seconds. 
Variable substitution..........0.0163 seconds; 6 terms.
Performing contour transformation..........2.3016 seconds; 6 terms.
Pole resolution..........0.0279 seconds; 10 terms.
Expression preparation..........0.0323 seconds; 10 terms.
Epsilon expansion..........0.1146 seconds; 54 terms.
Preparing integration strings..........0.6283 seconds; 54 terms.
Database ready for integration.
Terms of order -1: 4, max vars: 1
Integrating..........1.0038 seconds.
Returned answer: 1.999804 + 0.000057*I + pm* 0.003925 + 0.001569*I
((-0.999902 - 0.000029*I) + (0.001962 + 0.000785*I)*pm123)*ep^(-2)
Terms of order 0: 6, max vars: 2
Integrating..........1.0053 seconds.
Returned answer: 1.000015 - 0.000028*I + pm* 0.004347 + 0.003956*I
((-0.999902 - 0.000029*I) + (0.001962 + \
0.000785*I)*pm124)*ep^(-2)+((-2.499812 - 0.000043*I) + (0.004486 + \
0.002525*I)*pm125)*ep^(-1)
Terms of order 1: 6, max vars: 2
Integrating..........1.0039 seconds.
Returned answer: 0.960692 - 0.000162*I + pm* 0.005677 + 0.003788*I
((-0.999902 - 0.000029*I) + (0.001962 + \
0.000785*I)*pm126)*ep^(-2)+((-2.499812 - 0.000043*I) + (0.004486 + \
0.002525*I)*pm127)*ep^(-1)+((-8.769515 - 0.0001*I) + (0.015218 + \
0.007208*I)*pm128)*1
Terms of order 2: 6, max vars: 2
Integrating..........0.0026 seconds.
Returned answer: 1.799173 + 0.000401*I + pm* 0.006418 + 0.004349*I
((-0.999902 - 0.000029*I) + (0.001962 + \
0.000785*I)*pm129)*ep^(-2)+((-2.499812 - 0.000043*I) + (0.004486 + \
0.002525*I)*pm130)*ep^(-1)+((-8.769515 - 0.0001*I) + (0.015218 + \
0.007208*I)*pm131)*1+((-16.878405 - 0.000262*I) + (0.028138 + \
0.01751*I)*pm132)*ep
Terms of order 3: 6, max vars: 2
Integrating..........1.0031 seconds.
Returned answer: 1.236039 - 0.000548*I + pm* 0.006363 + 0.004071*I
((-0.999902 - 0.000029*I) + (0.001962 + \
0.000785*I)*pm133)*ep^(-2)+((-2.499812 - 0.000043*I) + (0.004486 + \
0.002525*I)*pm134)*ep^(-1)+((-8.769515 - 0.0001*I) + (0.015218 + \
0.007208*I)*pm135)*1+((-16.878405 - 0.000262*I) + (0.028138 + \
0.01751*I)*pm136)*ep+((-44.092294 - 0.000308*I) + (0.0718 + \
0.037008*I)*pm137)*ep^2
Terms of order 4: 6, max vars: 2
Integrating..........1.0052 seconds.
Returned answer: 1.647365 + 0.000646*I + pm* 0.006224 + 0.003508*I
((-0.999902 - 0.000029*I) + (0.001962 + \
0.000785*I)*pm138)*ep^(-2)+((-2.499812 - 0.000043*I) + (0.004486 + \
0.002525*I)*pm139)*ep^(-1)+((-8.769515 - 0.0001*I) + (0.015218 + \
0.007208*I)*pm140)*1+((-16.878405 - 0.000262*I) + (0.028138 + \
0.01751*I)*pm141)*ep+((-44.092294 - 0.000308*I) + (0.0718 + \
0.037008*I)*pm142)*ep^2+((-78.118294 - 0.001227*I) + (0.124193 + \
0.079186*I)*pm143)*ep^3
Total integration time: 5.1582
Total time used: 9.26212 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.838383892141152*^9, 
   3.854190010564213*^9, 3.854207447092092*^9, 3.85420748729825*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"4726ad33-38ee-4900-99f3-556a23c28cba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "8.769515`"}], "-", 
    RowBox[{"0.0001`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.999902`"}], "-", 
      RowBox[{"0.000029`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001962`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000785`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm144"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2.499812`"}], "-", 
      RowBox[{"0.000043`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.004486`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.002525`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm145"}]}],
    "ep"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.015218`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.007208`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm146"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16.878405`"}], "-", 
       RowBox[{"0.000262`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.028138`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.01751`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm147"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "44.092294`"}], "-", 
       RowBox[{"0.000308`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.0718`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.037008`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm148"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "78.118294`"}], "-", 
       RowBox[{"0.001227`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.124193`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.079186`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm149"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.8383839030175734`*^9, 3.854190022196248*^9, 
   3.8542074624471693`*^9, 3.854207500972056*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"1e719af8-7b56-4dd5-8405-e2551507967b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test3ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
       RowBox[{"mis", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "/.", 
      RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
     "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "3"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ffd67a68-c690-4ad9-abe4-2c278d5fb647"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.8541903750045*^9, 3.854207518474072*^9, {3.854207642499579*^9, 
   3.854207670547699*^9}, {3.854207700572357*^9, 3.854207766893808*^9}, 
   3.854210911344171*^9, 3.85421103916302*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"496bfbd6-5de4-4989-ae69-afa69e791696"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"CalculateAsymptotics", "::", "err"}], "MessageName"], " ", ":", 
  "  ", "\<\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {1\\\\\\\\n-\\\\\\\\n2,7\\\
\\\\\\n- - 3 \[CurlyEpsilon]\\\\\\\\n2,0} are not numeric.\\\\\\\"\\\"}]\\)\"\
\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.854211039281991*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"92c5df47-97a8-4275-909c-56131e3433c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "8.77022727057418950243227906542504045136`11.84712072545002"}],
   "-", 
  FractionBox["1", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]], "-", 
  FractionBox["5", 
   RowBox[{"2", " ", "\[CurlyEpsilon]"}]], "-", 
  RowBox[{
  "16.87949232585970354137349457214243423503`10.922161646212565", " ", 
   "\[CurlyEpsilon]"}], "-", 
  RowBox[{"44.0957480425235392054`10.37576492704835", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{"78.1237194635994194631`9.797284624965414", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854210914671061*^9, 3.8542110425932293`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"f514d890-3708-4884-85fd-8983fd4c03d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test3", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test3ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test3SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e5b75ec6-a7f0-460f-a417-d7ab591cdb55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.000712270574188878`"}], "+", 
    RowBox[{"0.0001`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.0000980000000000425`"}], "+", 
      RowBox[{"0.000029`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001962`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000785`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm144"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.000188000000000077`"}], "+", 
      RowBox[{"0.000043`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.004486`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.002525`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm145"}]}],
    "ep"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.015218`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.007208`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm146"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.001087325859703725`"}], "+", 
       RowBox[{"0.000262`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.028138`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.01751`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm147"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.003454042523536316`"}], "+", 
       RowBox[{"0.000308`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.0718`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.037008`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm148"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.005425463599408431`"}], "+", 
       RowBox[{"0.001227`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.124193`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.079186`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm149"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.854207789124661*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"a4500c53-24fc-46fe-83ce-9c5b7826d96f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, 3.836408531078764*^9, {3.836455359179122*^9, 
   3.836455360683187*^9}},ExpressionUUID->"7485e2f8-8fd8-4f17-80c9-\
b55a21377dec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.8364085335467176`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"b9afb36f-d8c0-4c55-b252-6d463306092a"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.8364085343947163`*^9, 3.854207856022319*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"33bf13c9-c085-4ee1-8bc7-c5d51c8ca947"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test4SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836408536265616*^9, 
   3.836408539290386*^9}, 3.8364098360421457`*^9, 3.8364113775301228`*^9, {
   3.836411605906168*^9, 3.836411606660095*^9}, {3.854207854647737*^9, 
   3.854207883724574*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"2027b879-69cb-4c44-bec5-5e05cc041002"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 4
Sector decomposition - 3 sectors
Primary sector 2 resulted in 2 sectors.
Primary sector 3 resulted in 2 sectors.
Primary sector 1 resulted in 2 sectors.
Totally: 0.1476 seconds; 6 sectors.
Preparing database: 0.0026 seconds. 
Variable substitution..........0.0257 seconds; 6 terms.
Performing contour transformation..........2.1992 seconds; 6 terms.
Pole resolution..........0.0247 seconds; 8 terms.
Expression preparation..........0.0149 seconds; 8 terms.
Epsilon expansion..........0.0822 seconds; 42 terms.
Preparing integration strings..........0.3696 seconds; 42 terms.
Database ready for integration.
Terms of order -1: 2, max vars: 1
Integrating..........1.0027 seconds.
Returned answer: 0.999902 + 0.000029*I + pm* 0.002775 + 0.00111*I
((0.499951 + 0.000015*I) + (0.001388 + 0.000555*I)*pm177)*ep^(-2)
Terms of order 0: 6, max vars: 2
Integrating..........1.0497 seconds.
Returned answer: 1.00005 - 0.00002*I + pm* 0.002619 + 0.002941*I
((0.499951 + 0.000015*I) + (0.001388 + 0.000555*I)*pm178)*ep^(-2)+((0.500025 \
- 0.00001*I) + (0.00131 + 0.001471*I)*pm179)*ep^(-1)
Terms of order 1: 6, max vars: 2
Integrating..........1.0047 seconds.
Returned answer: 0.49655 - 0.000059*I + pm* 0.004123 + 0.002906*I
((0.499951 + 0.000015*I) + (0.001388 + 0.000555*I)*pm180)*ep^(-2)+((0.500025 \
- 0.00001*I) + (0.00131 + 0.001471*I)*pm181)*ep^(-1)+((1.893048 + 0.000019*I) \
+ (0.005009 + 0.002333*I)*pm182)*1
Terms of order 2: 6, max vars: 2
Integrating..........1.0046 seconds.
Returned answer: 1.616919 + 0.000205*I + pm* 0.004538 + 0.002968*I
((0.499951 + 0.000015*I) + (0.001388 + 0.000555*I)*pm183)*ep^(-2)+((0.500025 \
- 0.00001*I) + (0.00131 + 0.001471*I)*pm184)*ep^(-1)+((1.893048 + 0.000019*I) \
+ (0.005009 + 0.002333*I)*pm185)*1+((0.850889 + 0.000023*I) + (0.006595 + \
0.005364*I)*pm186)*ep
Terms of order 3: 6, max vars: 2
Integrating..........1.0045 seconds.
Returned answer: 0.726844 - 0.000367*I + pm* 0.004435 + 0.002688*I
((0.499951 + 0.000015*I) + (0.001388 + 0.000555*I)*pm187)*ep^(-2)+((0.500025 \
- 0.00001*I) + (0.00131 + 0.001471*I)*pm188)*ep^(-1)+((1.893048 + 0.000019*I) \
+ (0.005009 + 0.002333*I)*pm189)*1+((0.850889 + 0.000023*I) + (0.006595 + \
0.005364*I)*pm190)*ep+((4.447368 - 0.000105*I) + (0.015849 + \
0.008723*I)*pm191)*ep^2
Terms of order 4: 6, max vars: 2
Integrating..........0.0012 seconds.
Returned answer: 1.617302 + 0.000555*I + pm* 0.004359 + 0.002321*I
((0.499951 + 0.000015*I) + (0.001388 + 0.000555*I)*pm192)*ep^(-2)+((0.500025 \
- 0.00001*I) + (0.00131 + 0.001471*I)*pm193)*ep^(-1)+((1.893048 + 0.000019*I) \
+ (0.005009 + 0.002333*I)*pm194)*1+((0.850889 + 0.000023*I) + (0.006595 + \
0.005364*I)*pm195)*ep+((4.447368 - 0.000105*I) + (0.015849 + \
0.008723*I)*pm196)*ep^2+((-1.046906 + 0.000359*I) + (0.0289 + \
0.018519*I)*pm197)*ep^3
Total integration time: 5.1793
Total time used: 8.88753 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, 3.836408540122468*^9, 
   3.836409836828302*^9, 3.836411378388261*^9, 3.836411607374469*^9, 
   3.838551037156767*^9, {3.854207864962578*^9, 3.854207885128339*^9}},
 CellLabel->
  "During evaluation of \
In[52]:=",ExpressionUUID->"a7a3e68c-dbb5-405e-b04c-8b94dd6f3c12"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.893048`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.000019`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.499951`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.000015`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001388`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000555`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm198"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.500025`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.00001`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.00131`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.001471`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm199"}]}],
    "ep"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.005009`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.002333`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm200"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.850889`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000023`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.006595`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.005364`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm201"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4.447368`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.000105`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.015849`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.008723`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm202"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1.046906`"}], "+", 
       RowBox[{"0.000359`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.0289`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.018519`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm203"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, 3.836408550678611*^9, 3.836409847109707*^9, 
   3.836411388805936*^9, 3.8364116176624317`*^9, 3.83855104722338*^9, {
   3.8542078787099524`*^9, 3.854207898629877*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"2eac667b-d0e9-4cf3-8881-4d0cba872215"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test4ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
       RowBox[{"mis", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "/.", 
      RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
     "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "3"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"98a6ce41-0224-4322-8f60-4dfb48372d0f"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.8541903750045*^9, 3.854207518474072*^9, {3.854207642499579*^9, 
   3.854207670547699*^9}, {3.854207700572357*^9, 3.854207766893808*^9}, 
   3.854207947960155*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"10670a64-ee7c-4680-81d7-a02777835c70"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {1\\\\\\\\n-\\\\\\\\n2,5\\\
\\\\\\n- - 3 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"",2,53,9,26975889178622506891,"Local",
   "Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.854207642603999*^9, 3.8542076706341743`*^9}, {
   3.854207700664651*^9, 3.85420776698361*^9}, 3.8542079480684557`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"a44196f9-ea9a-4745-93d5-f741b06ff83b"],

Cell[BoxData[
 RowBox[{"1.89326336021900983418998549129422391696`11.427200304855772", "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[CurlyEpsilon]", "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", "\[CurlyEpsilon]"}]], "+", 
  RowBox[{
  "0.85075267897756681882571733883773378626`9.915404940292937", " ", 
   "\[CurlyEpsilon]"}], "+", 
  RowBox[{"4.4481434973108793003`9.731156591887247", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{"1.0475539349215229802`8.348383427347848", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"27200be7-965f-489a-826c-9986183a47a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test4", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test4ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test4SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
  3.8542079646941338`*^9, 3.8542079676579933`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"d386d6dc-fa9d-4080-8eef-bb5bb5033c57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.00021536021900980806`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.000019`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.00004900000000002125`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.000015`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001388`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000555`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm198"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.000025000000000052758`"}], "+", 
      RowBox[{"0.00001`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.00131`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.001471`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm199"}]}],
    "ep"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.005009`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.002333`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm200"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.00013632102243321675`"}], "-", 
       RowBox[{"0.000023`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.006595`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.005364`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm201"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0007754973108795582`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000105`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.015849`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.008723`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm202"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.0006479349215231522`"}], "-", 
       RowBox[{"0.000359`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.0289`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.018519`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm203"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.854207789124661*^9, 3.854207968747254*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"fbed77fc-3977-4e6f-b405-2bbc2b9f4bfc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["5(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9},ExpressionUUID->"a71c8a38-0213-41a1-b4cd-\
0b363d912edf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"0f310620-91ab-4b3f-afa1-e3d69b695a8f"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vr", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e6a8579e-f2b4-4a24-bcc9-9cd2f05c6790"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test5SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, {3.838622625575128*^9, 3.838622626485663*^9}, {
   3.83865248222156*^9, 3.838652484971087*^9}, {3.8386530292396507`*^9, 
   3.838653030287937*^9}, 3.838653083025713*^9, {3.838731492006483*^9, 
   3.838731493896961*^9}, {3.8542080092854433`*^9, 3.854208021993483*^9}, 
   3.8542086776622562`*^9},ExpressionUUID->"b2d9fc5a-3db4-450e-b6c0-\
669a07f08774"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 4
Sector decomposition - 4 sectors
Primary sector 1 resulted in 3 sectors.
Primary sector 2 resulted in 3 sectors.
Primary sector 3 resulted in 4 sectors.
Primary sector 4 resulted in 4 sectors.
Totally: 0.6219 seconds; 8 sectors.
Preparing database: 0.0132 seconds. 
Variable substitution..........0.0476 seconds; 14 terms.
Performing contour transformation..........13.2531 seconds; 14 terms.
Pole resolution..........0.0541 seconds; 18 terms.
Expression preparation..........0.0742 seconds; 18 terms.
Epsilon expansion..........0.9146 seconds; 94 terms.
Preparing integration strings..........4.9155 seconds; 94 terms.
Database ready for integration.
Terms of order -1: 4, max vars: 2
Integrating..........1.0048 seconds.
Returned answer: 0.999872 + 0.000055*I + pm* 0.002255 + 0.001531*I
((0.499936 + 0.000028*I) + (0.001127 + 0.000765*I)*pm204)*ep^(-2)
Terms of order 0: 14, max vars: 3
Integrating..........1.0056 seconds.
Returned answer: 3.614456 + 6.282663*I + pm* 0.010816 + 0.013202*I
((0.499936 + 0.000028*I) + (0.001127 + 0.000765*I)*pm205)*ep^(-2)+((1.807228 \
+ 3.141332*I) + (0.005408 + 0.006601*I)*pm206)*ep^(-1)
Terms of order 1: 14, max vars: 3
Integrating..........1.0059 seconds.
Returned answer: -12.856305 + 7.278963*I + pm* 0.036844 + 0.025641*I
((0.499936 + 0.000028*I) + (0.001127 + 0.000765*I)*pm207)*ep^(-2)+((1.807228 \
+ 3.141332*I) + (0.005408 + 0.006601*I)*pm208)*ep^(-1)+((-4.783428 + \
3.639573*I) + (0.018791 + 0.013066*I)*pm209)*1
Terms of order 2: 14, max vars: 3
Integrating..........0.0009 seconds.
Returned answer: -6.942382 - 14.168318*I + pm* 0.051583 + 0.090031*I
((0.499936 + 0.000028*I) + (0.001127 + 0.000765*I)*pm210)*ep^(-2)+((1.807228 \
+ 3.141332*I) + (0.005408 + 0.006601*I)*pm211)*ep^(-1)+((-4.783428 + \
3.639573*I) + (0.018791 + 0.013066*I)*pm212)*1+((0.871812 + 3.250318*I) + \
(0.031541 + 0.05004*I)*pm213)*ep
Terms of order 3: 14, max vars: 3
Integrating..........1.0031 seconds.
Returned answer: 11.37917 - 2.878394*I + pm* 0.165664 + 0.11658*I
((0.499936 + 0.000028*I) + (0.001127 + 0.000765*I)*pm214)*ep^(-2)+((1.807228 \
+ 3.141332*I) + (0.005408 + 0.006601*I)*pm215)*ep^(-1)+((-4.783428 + \
3.639573*I) + (0.018791 + 0.013066*I)*pm216)*1+((0.871812 + 3.250318*I) + \
(0.031541 + 0.05004*I)*pm217)*ep+((-16.381399 + 0.464992*I) + (0.104667 + \
0.075366*I)*pm218)*ep^2
Terms of order 4: 14, max vars: 3
Integrating..........1.0038 seconds.
Returned answer: -0.743885 + 8.603719*I + pm* 0.202909 + 0.232714*I
((0.499936 + 0.000028*I) + (0.001127 + 0.000765*I)*pm219)*ep^(-2)+((1.807228 \
+ 3.141332*I) + (0.005408 + 0.006601*I)*pm220)*ep^(-1)+((-4.783428 + \
3.639573*I) + (0.018791 + 0.013066*I)*pm221)*1+((0.871812 + 3.250318*I) + \
(0.031541 + 0.05004*I)*pm222)*ep+((-16.381399 + 0.464992*I) + (0.104667 + \
0.075366*I)*pm223)*ep^2+((17.827811 - 0.071443*I) + (0.155339 + \
0.203635*I)*pm224)*ep^3
Total integration time: 5.1257
Total time used: 25.8531 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.838573640880065*^9, 3.838622626843501*^9, 3.838652485571279*^9, 
   3.838653030918195*^9, 3.8386530836108027`*^9, 3.838731499917089*^9, 
   3.854208039948802*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"78a3731a-ec9d-4bc6-8394-7905d481c481"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4.783428`"}], "+", 
    RowBox[{"3.639573`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.499936`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.000028`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001127`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000765`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm225"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1.807228`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.141332`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.005408`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.006601`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm226"}]}],
    "ep"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.018791`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.013066`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm227"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.871812`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.250318`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.031541`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.05004`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm228"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16.381399`"}], "+", 
       RowBox[{"0.464992`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.104667`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.075366`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm229"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17.827811`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.071443`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.155339`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.203635`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm230"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.836468083756658*^9, 3.8385736636854143`*^9, 
   3.838622649520578*^9, 3.838652507619676*^9, 3.838653054425*^9, 
   3.838653106844411*^9, 3.838731524261057*^9, 3.8542080702269297`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5674f3de-cf4a-4c5e-a2f0-3d7ebdd01c2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "[", 
   RowBox[{"[", "5", "]"}], "]"}], "/.", 
  RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{3.854208557213399*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"013ff976-ad6a-4477-bfe8-54e4d721091b"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{3.8542085576426897`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"34d77314-2406-4a3f-b594-fbe789728e44"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "-", "\[CurlyEpsilon]"}]], " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["s", 
       RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Csc", "[", 
        RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]], "+", 
    FractionBox[
     RowBox[{"\[CurlyEpsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "\[CurlyEpsilon]", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"Csc", "[", 
       RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}], " ", 
      RowBox[{"TS", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"n", "-", "\[CurlyEpsilon]"}]], " ", 
          SuperscriptBox["s", 
           RowBox[{"1", "+", "n", "-", "\[CurlyEpsilon]"}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "n", "-", 
            RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]], ",", 
        RowBox[{"{", "n", "}"}]}], "]"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
      RowBox[{"TS", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          SuperscriptBox["s", 
           RowBox[{"1", "+", "n"}]], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "+", "n"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "n", "+", 
            RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
           "]"}]}]], ",", 
        RowBox[{"{", "n", "}"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", "\[CurlyEpsilon]"}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.854208557690366*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"1f0439bd-6ba3-405a-ac88-d17484847474"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test5ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "5", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "4"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"e8c36926-1450-4374-b3f5-00c5e0a6c5a6"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.8541903750045*^9, 3.854207518474072*^9, {3.854207642499579*^9, 
   3.854207670547699*^9}, {3.854207700572357*^9, 3.854207766893808*^9}, 
   3.854207947960155*^9, 3.8542081279175587`*^9, 3.8542083243684177`*^9, {
   3.854208411603558*^9, 3.8542084249675503`*^9}, {3.854208494314084*^9, 
   3.854208519753428*^9}, 3.8542085789849787`*^9, 3.85420861570455*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"aea9c0cf-572a-4a7f-b0c1-6640e9832e8f"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {  1\\\\\\\\n-(-)\\\\\\\\n \
 2,5\\\\\\\\n- - 2 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"",2,75,24,26975889178622506891,"Local",
   "Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.854207642603999*^9, 3.8542076706341743`*^9}, {
   3.854207700664651*^9, 3.85420776698361*^9}, 3.8542079480684557`*^9, 
   3.854208128027934*^9, 3.854208324485805*^9, {3.854208411727302*^9, 
   3.854208425062147*^9}, {3.854208494434009*^9, 3.854208519865497*^9}, 
   3.854208579091165*^9, 3.854208615841167*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"d358b326-ca27-4dc1-89fd-1a3cb6d7f572"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {  1\\\\\\\\n-(-)\\\\\\\\n \
 2,5\\\\\\\\n- - 2 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"",2,75,25,26975889178622506891,"Local",
   "Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.854207642603999*^9, 3.8542076706341743`*^9}, {
   3.854207700664651*^9, 3.85420776698361*^9}, 3.8542079480684557`*^9, 
   3.854208128027934*^9, 3.854208324485805*^9, {3.854208411727302*^9, 
   3.854208425062147*^9}, {3.854208494434009*^9, 3.854208519865497*^9}, 
   3.854208579091165*^9, 3.854208616166016*^9},
 CellLabel->
  "During evaluation of \
In[75]:=",ExpressionUUID->"14421306-4f92-4a8f-af44-bce7df9a9f6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4.7831244031049527985`9.511394012562391"}], "+", 
    RowBox[{
    "3.6399302368256082106`9.98992576408878", " ", "\[ImaginaryI]"}]}], ")"}],
   "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[CurlyEpsilon]", "2"]}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.8673615645547001237`7.778130221865833", "+", 
     RowBox[{
     "3.2504914584052445286`8.788492309227397", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", "\[CurlyEpsilon]"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"16.3726334889245177791`8.248080025637604", "-", 
     RowBox[{
     "0.4574609012135216046`7.03600811766756", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"17.8413165921094081238`7.57059632317271", "-", 
     RowBox[{
     "0.0624077121173529141`5.394765372924054", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
  FractionBox[
   RowBox[{"1", "+", "EulerGamma", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", " ", "EulerGamma"}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}]}], 
   "\[CurlyEpsilon]"]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"ad559f79-fea0-42b5-8a77-31d04a7c38d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test5", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test5ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test5SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"4b7e916f-c119-4a0c-85c6-e8ff3d8cdebd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.00030359689504688703`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.00035723682560817593`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.0000640000000000085`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.000028`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001127`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000765`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm225"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.0003751805599454539`"}], "+", 
      RowBox[{"0.00026065358979332487`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.005408`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.006601`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm226"}]}],
    "ep"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.018791`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.013066`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm227"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.004450435445299883`"}], "+", 
       RowBox[{"0.00017345840524463085`", " ", "\[ImaginaryI]"}]}], ")"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.031541`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.05004`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm228"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.008765511075480958`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.007531098786478396`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.104667`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.075366`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm229"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.013505592109407164`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00903528788264709`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.155339`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.203635`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm230"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"6ffd162b-4633-4a52-815f-70440b660de2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["6(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9, 
   3.8364824458418913`*^9},ExpressionUUID->"e6f6a0b3-af3a-4c49-a9e5-\
93d2aa419a7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9, 
   3.8364824481283216`*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"cffce618-faf7-401a-9de1-87854f99de93"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", 
   "1"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9, 3.83648244869289*^9, 
  3.854208653990076*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"e0e7fefb-490d-4f87-8826-64a7759143ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test6SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, 3.836482537930636*^9, {3.8386326575804*^9, 
   3.838632660568475*^9}, {3.854208656228323*^9, 3.854208683939698*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"47e77ba7-6247-4218-ae5a-9eabed45e7a1"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 3
Sector decomposition - 4 sectors
Primary sector 3 resulted in 4 sectors.
Primary sector 4 resulted in 4 sectors.
Primary sector 1 resulted in 3 sectors.
Primary sector 2 resulted in 3 sectors.
Totally: 0.1398 seconds; 8 sectors.
Preparing database: 0.0046 seconds. 
Variable substitution..........0.0457 seconds; 14 terms.
Performing contour transformation..........13.3997 seconds; 14 terms.
Pole resolution..........0.0655 seconds; 14 terms.
Expression preparation..........0.0735 seconds; 14 terms.
Epsilon expansion..........0.5608 seconds; 56 terms.
Preparing integration strings..........3.6177 seconds; 56 terms.
Database ready for integration.
Terms of order 0: 14, max vars: 3
Integrating..........1.0023 seconds.
Returned answer: 1.052035 + 1.362291*I + pm* 0.005207 + 0.003877*I
((1.052035 + 1.362291*I) + (0.005207 + 0.003877*I)*pm231)*1
Terms of order 1: 14, max vars: 3
Integrating..........1.0025 seconds.
Returned answer: -3.112245 + 1.600571*I + pm* 0.015089 + 0.013682*I
((1.052035 + 1.362291*I) + (0.005207 + 0.003877*I)*pm232)*1+((-3.112245 + \
1.600571*I) + (0.015089 + 0.013682*I)*pm233)*ep
Terms of order 2: 14, max vars: 3
Integrating..........1.003 seconds.
Returned answer: -1.265482 - 3.032561*I + pm* 0.032601 + 0.040614*I
((1.052035 + 1.362291*I) + (0.005207 + 0.003877*I)*pm234)*1+((-3.112245 + \
1.600571*I) + (0.015089 + 0.013682*I)*pm235)*ep+((2.195575 + 1.449195*I) + \
(0.036827 + 0.04257*I)*pm236)*ep^2
Terms of order 3: 14, max vars: 3
Integrating..........1.0039 seconds.
Returned answer: 2.101678 - 0.67034*I + pm* 0.081754 + 0.07432*I
((1.052035 + 1.362291*I) + (0.005207 + 0.003877*I)*pm237)*1+((-3.112245 + \
1.600571*I) + (0.015089 + 0.013682*I)*pm238)*ep+((2.195575 + 1.449195*I) + \
(0.036827 + 0.04257*I)*pm239)*ep^2+((-11.50948 + 0.228525*I) + (0.09709 + \
0.087773*I)*pm240)*ep^3
Total integration time: 4.0872
Total time used: 22.4143 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.8364825387057533`*^9, 3.838632498352847*^9, 3.838632661369211*^9, 
   3.85420866070595*^9, 3.854208691396612*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"d55fdb81-d0ba-4519-ad12-ee8191fe42d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.052035`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.362291`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.005207`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.003877`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm241"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3.112245`"}], "+", 
       RowBox[{"1.600571`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.015089`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.013682`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm242"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2.195575`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.449195`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.036827`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.04257`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm243"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "11.50948`"}], "+", 
       RowBox[{"0.228525`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.09709`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.087773`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm244"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.836468083756658*^9, 3.8364825613809958`*^9, 
   3.838632521025955*^9, 3.838632682778058*^9, 3.854208665064321*^9, 
   3.8542087179224787`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"160436ac-e488-4ba8-acd1-732d4c205b75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test6ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "4"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"3a26edc0-9921-4a62-8e05-6fb5d990ed03"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.8541903750045*^9, 3.854207518474072*^9, {3.854207642499579*^9, 
   3.854207670547699*^9}, {3.854207700572357*^9, 3.854207766893808*^9}, 
   3.854207947960155*^9, 3.8542081279175587`*^9, 3.8542083243684177`*^9, {
   3.854208411603558*^9, 3.8542084249675503`*^9}, {3.854208494314084*^9, 
   3.854208519753428*^9}, 3.8542085789849787`*^9, 3.85420861570455*^9, 
   3.854208823935247*^9, 3.854210382070574*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"2f00ef25-81a4-43ba-86b9-8852c1e64c25"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {  1\\\\\\\\n-(-)\\\\\\\\n \
 2,3\\\\\\\\n- - 2 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"",2,111,34,26975889178622506891,"Local",
   "Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.854207642603999*^9, 3.8542076706341743`*^9}, {
   3.854207700664651*^9, 3.85420776698361*^9}, 3.8542079480684557`*^9, 
   3.854208128027934*^9, 3.854208324485805*^9, {3.854208411727302*^9, 
   3.854208425062147*^9}, {3.854208494434009*^9, 3.854208519865497*^9}, 
   3.854208579091165*^9, 3.854208615841167*^9, 3.85420882407339*^9, 
   3.854210382217157*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"836baa69-b1ce-49c8-975b-601a14165fa4"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {  1\\\\\\\\n-(-)\\\\\\\\n \
 2,3\\\\\\\\n- - 2 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"",2,111,35,26975889178622506891,"Local",
   "Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.854207642603999*^9, 3.8542076706341743`*^9}, {
   3.854207700664651*^9, 3.85420776698361*^9}, 3.8542079480684557`*^9, 
   3.854208128027934*^9, 3.854208324485805*^9, {3.854208411727302*^9, 
   3.854208425062147*^9}, {3.854208494434009*^9, 3.854208519865497*^9}, 
   3.854208579091165*^9, 3.854208615841167*^9, 3.85420882407339*^9, 
   3.854210382541461*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"edaa5ea2-427a-4c6b-ba42-dbe357a2d629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.0516400572579083777`9.053584996401199", "+", 
    RowBox[{
    "1.36217737616168028835877394145382121559`9.773487221278431", " ", 
     "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.1099976604806994012`8.607208103204433", "-", 
     RowBox[{
     "1.600462709634783976`8.726992118701713", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", "\[CurlyEpsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"2.1950637103965311752`7.691281476140719", "+", 
     RowBox[{
     "1.4457785757867512188`7.801880628229978", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"11.4943941462372341765`7.727107402248", "-", 
     RowBox[{
     "0.2407192398192829289`6.2632297501151815", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9, 3.854208825962839*^9, 3.854210384093691*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"985bbdbd-4e5d-43b3-a98b-e4baeb6eeb2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test6", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test6ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test6SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}, {3.8542088429515877`*^9, 
   3.854208846245028*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"97fdea7d-2eec-4557-a0ec-54f937807908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.00039494274209173064`"}], "-", 
    RowBox[{"0.00011362383831969858`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.005207`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.003877`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm241"}], 
  "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.002247339519300783`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00010829036521609048`", " ", "\[ImaginaryI]"}]}], ")"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.015089`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.013682`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm242"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.0005112896034686898`"}], "-", 
       RowBox[{"0.0034164242132488374`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.036827`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.04257`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm243"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.015085853762766275`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.012194239819282913`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.09709`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.087773`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm244"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9, 3.854208847434477*^9, 
   3.854210396122315*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"bbe8578f-dd20-46a9-aa0e-60289e60929f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["7(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9, 3.8364824458418913`*^9, 
   3.8364874440032*^9},ExpressionUUID->"afc4a4cc-4b94-4880-a978-aabdd51075b5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "7", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9, 
   3.8364824481283216`*^9, 3.83648744536994*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"1ea1c573-e8c5-45a4-804c-d18526e76a77"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9, 3.83648244869289*^9, 
  3.8364874462725277`*^9, 3.836547186809181*^9, 3.8542088859688*^9, 
  3.8542090935144987`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"9838dbb0-e77c-40f9-96ad-56ad09ba2cca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test7SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, 3.836482537930636*^9, {3.836487449037723*^9, 
   3.83648745207064*^9}, 3.836488039508656*^9, 3.836488695993071*^9, {
   3.854208881957815*^9, 3.854208890062455*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"29cbbfc8-6c96-4a62-93be-9681004647c2"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 4
Sector decomposition - 4 sectors
Primary sector 1 resulted in 3 sectors.
Primary sector 2 resulted in 2 sectors.
Primary sector 3 resulted in 2 sectors.
Primary sector 4 resulted in 3 sectors.
Totally: 0.1497 seconds; 8 sectors.
Preparing database: 0.0034 seconds. 
Variable substitution..........0.03 seconds; 10 terms.
Performing contour transformation..........8.7115 seconds; 10 terms.
Pole resolution..........0.0627 seconds; 14 terms.
Expression preparation..........0.0516 seconds; 14 terms.
Epsilon expansion..........0.4126 seconds; 74 terms.
Preparing integration strings..........2.2632 seconds; 74 terms.
Database ready for integration.
Terms of order -1: 4, max vars: 2
Integrating..........1.0029 seconds.
Returned answer: 1. + 0.00001*I + pm* 0.002347 + 0.002263*I
((0.5 + 5.*^-6*I) + (0.001173 + 0.001132*I)*pm272)*ep^(-2)
Terms of order 0: 10, max vars: 3
Integrating..........1.0049 seconds.
Returned answer: 1.000385 - 0.000099*I + pm* 0.005723 + 0.00608*I
((0.5 + 5.*^-6*I) + (0.001173 + 0.001132*I)*pm273)*ep^(-2)+((0.500192 - \
0.000049*I) + (0.002862 + 0.00304*I)*pm274)*ep^(-1)
Terms of order 1: 10, max vars: 3
Integrating..........1.0034 seconds.
Returned answer: -0.101089 - 0.000303*I + pm* 0.005334 + 0.005702*I
((0.5 + 5.*^-6*I) + (0.001173 + 0.001132*I)*pm275)*ep^(-2)+((0.500192 - \
0.000049*I) + (0.002862 + 0.00304*I)*pm276)*ep^(-1)+((1.594389 - 0.000135*I) \
+ (0.004692 + 0.00469*I)*pm277)*1
Terms of order 2: 10, max vars: 3
Integrating..........0.0009 seconds.
Returned answer: 1.616387 + 0.000875*I + pm* 0.004931 + 0.004943*I
((0.5 + 5.*^-6*I) + (0.001173 + 0.001132*I)*pm278)*ep^(-2)+((0.500192 - \
0.000049*I) + (0.002862 + 0.00304*I)*pm279)*ep^(-1)+((1.594389 - 0.000135*I) \
+ (0.004692 + 0.00469*I)*pm280)*1+((0.851017 + 0.000259*I) + (0.010433 + \
0.010922*I)*pm281)*ep
Terms of order 3: 10, max vars: 3
Integrating..........1.0028 seconds.
Returned answer: -0.044814 - 0.00063*I + pm* 0.00446 + 0.004494*I
((0.5 + 5.*^-6*I) + (0.001173 + 0.001132*I)*pm282)*ep^(-2)+((0.500192 - \
0.000049*I) + (0.002862 + 0.00304*I)*pm283)*ep^(-1)+((1.594389 - 0.000135*I) \
+ (0.004692 + 0.00469*I)*pm284)*1+((0.851017 + 0.000259*I) + (0.010433 + \
0.010922*I)*pm285)*ep+((3.078403 - 0.000608*I) + (0.017225 + \
0.017593*I)*pm286)*ep^2
Terms of order 4: 10, max vars: 3
Integrating..........1.0044 seconds.
Returned answer: 1.508675 + 0.001588*I + pm* 0.003899 + 0.004033*I
((0.5 + 5.*^-6*I) + (0.001173 + 0.001132*I)*pm287)*ep^(-2)+((0.500192 - \
0.000049*I) + (0.002862 + 0.00304*I)*pm288)*ep^(-1)+((1.594389 - 0.000135*I) \
+ (0.004692 + 0.00469*I)*pm289)*1+((0.851017 + 0.000259*I) + (0.010433 + \
0.010922*I)*pm290)*ep+((3.078403 - 0.000608*I) + (0.017225 + \
0.017593*I)*pm291)*ep^2+((-0.143443 + 0.002154*I) + (0.036414 + \
0.037533*I)*pm292)*ep^3
Total integration time: 5.1302
Total time used: 17.6362 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.8364825387057533`*^9, 3.836487453202231*^9, 3.836488040407242*^9, 
   3.836488696551916*^9, 3.838738497520033*^9, 3.854208890771604*^9, 
   3.854209133560482*^9},
 CellLabel->
  "During evaluation of \
In[90]:=",ExpressionUUID->"6ee5d4e6-c9b4-4232-97b7-2fd44af97bcb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.594389`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.000135`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
      RowBox[{"5.`*^-6", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001173`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.001132`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm293"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.500192`", "\[VeryThinSpace]", "-", 
      RowBox[{"0.000049`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.002862`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00304`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm294"}]}], 
   "ep"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.004692`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.00469`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm295"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.851017`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000259`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.010433`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.010922`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm296"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3.078403`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.000608`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.017225`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.017593`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm297"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.143443`"}], "+", 
       RowBox[{"0.002154`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.036414`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.037533`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm298"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.836468083756658*^9, 3.8364825613809958`*^9, 
   3.8364874725877943`*^9, 3.836488059802731*^9, 3.83648871639007*^9, 
   3.838738515559923*^9, 3.8542089125378304`*^9, 3.8542091555661697`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"48427e5f-7a15-4ebc-a11b-7b9ce5fc7b7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test7ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "3"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"e9f5ac3e-0754-439f-b0bc-1584f7fec524"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{{3.854210265627977*^9, 3.854210280848325*^9}},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"4ede0961-f228-4204-9c44-42e7e102ff86"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {1\\\\\\\\n-\\\\\\\\n2,7\\\
\\\\\\n- - 3 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"",2,109,33,26975889178622506891,"Local",
   "Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{{3.854207642603999*^9, 3.8542076706341743`*^9}, {
   3.854207700664651*^9, 3.85420776698361*^9}, 3.8542079480684557`*^9, 
   3.854208128027934*^9, 3.854208324485805*^9, {3.854208411727302*^9, 
   3.854208425062147*^9}, {3.854208494434009*^9, 3.854208519865497*^9}, 
   3.854208579091165*^9, 3.854208615841167*^9, 3.85420882407339*^9, 
   3.8542089911511173`*^9, 3.854209076267187*^9, 3.8542097038215847`*^9, {
   3.854210265794456*^9, 3.8542102809512463`*^9}},
 CellLabel->
  "During evaluation of \
In[109]:=",ExpressionUUID->"2152a650-78ab-4924-bdb7-84bb58308e89"],

Cell[BoxData[
 RowBox[{"1.59453287322138806341310738154083525524`11.858913016341095", "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[CurlyEpsilon]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "EulerGamma"}], ")"}]}], "+", "EulerGamma", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}]}], "\[CurlyEpsilon]"], "+", 
  RowBox[{
  "0.8502645789571167466891695306624938899`10.42455561130965", " ", 
   "\[CurlyEpsilon]"}], "+", 
  RowBox[{"3.0798143482314453013`10.08365210759041", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{"0.145811747853834812`8.006743426096413", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9, 3.854208825962839*^9, 3.854208999076009*^9, 
   3.854209082194697*^9, 3.854209710992312*^9, {3.8542102671099653`*^9, 
   3.85421028804274*^9}},
 CellLabel->
  "Out[109]=",ExpressionUUID->"f81d99b8-4a93-4b6b-aaf4-bda8401862ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test7", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test7ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test7SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}, {3.8542088429515877`*^9, 
   3.854208846245028*^9}, {3.854209113297831*^9, 3.854209116233745*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"928e8f55-4214-4e3e-8c38-606337dfeb26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0001438732213880911`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.000135`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.`", "\[VeryThinSpace]", "-", 
      RowBox[{"5.`*^-6", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.001173`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.001132`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm293"}]}], 
   SuperscriptBox["ep", "2"]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "0.00019199999999985895`"}], "+", 
      RowBox[{"0.000049`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.002862`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00304`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm294"}]}], 
   "ep"], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.004692`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.00469`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm295"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.0007524210428833111`"}], "-", 
       RowBox[{"0.000259`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.010433`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.010922`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm296"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0014113482314455084`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000608`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.017225`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.017593`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm297"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.002368747853834813`"}], "-", 
       RowBox[{"0.002154`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.036414`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.037533`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
      "pm298"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9, 3.854208847434477*^9, 
   3.854209116960637*^9, 3.854209721395652*^9, 3.854210292893385*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"d899ef75-742a-402e-adb6-5ba6591e5f20"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["8(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9, 3.8364824458418913`*^9, 3.8364874440032*^9, 
   3.8364894630693493`*^9, {3.836560886034793*^9, 3.836560890604652*^9}, 
   3.836572849079649*^9},ExpressionUUID->"98d238e6-6278-4b99-ae83-\
25f5dc927a3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "8", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9, 
   3.8364824481283216`*^9, 3.83648744536994*^9, 3.836489465471381*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"a4bf52e4-c8da-4f4d-aab8-3d4a6da2758d"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9, 3.83648244869289*^9, 
  3.8364874462725277`*^9, 3.8364894663399563`*^9, 3.836551945546014*^9, 
  3.8542093972039433`*^9, 3.854210404025887*^9, 3.854210556366413*^9, 
  3.8542108656460667`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"11e3605b-032b-43bd-95a6-ab36dfad49b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test8SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, 3.836482537930636*^9, {3.836487449037723*^9, 
   3.83648745207064*^9}, 3.836488039508656*^9, 3.836488695993071*^9, 
   3.836489469268643*^9, {3.854209409166698*^9, 3.8542094111050367`*^9}, {
   3.854210406005548*^9, 3.854210406816827*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"70b61482-2492-41ae-9dc0-c6c34a8d1efc"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 3
KLink created (2013 version)! You can read information on QOpen, QRead, \
QRemoveDatabase, QClose, QList, QSize, QPut, QGet, QSafeGet, QCheck and QRemove
Sector decomposition - 5 sectors
Primary sector 1 resulted in 4 sectors.
Primary sector 2 resulted in 3 sectors.
Primary sector 3 resulted in 3 sectors.
Primary sector 4 resulted in 6 sectors.
Primary sector 5 resulted in 6 sectors.
Totally: 0.1419 seconds; 10 sectors.
Preparing database: 0.0079 seconds. 
Variable substitution..........0.0923 seconds; 22 terms.
Performing contour transformation..........79.0392 seconds; 22 terms.
Pole resolution..........0.1951 seconds; 22 terms.
Expression preparation..........0.2869 seconds; 22 terms.
Epsilon expansion..........3.2258 seconds; 88 terms.
Preparing integration strings..........22.4166 seconds; 88 terms.
Database ready for integration.
Terms of order 0: 22, max vars: 4
Integrating..........1.0035 seconds.
Returned answer: 1.057178 + 1.459827*I + pm* 0.00402 + 0.003733*I
((1.057178 + 1.459827*I) + (0.00402 + 0.003733*I)*pm1)*1
Terms of order 1: 22, max vars: 4
Integrating..........1.002 seconds.
Returned answer: -3.269244 + 1.805503*I + pm* 0.012558 + 0.010251*I
((1.057178 + 1.459827*I) + (0.00402 + 0.003733*I)*pm2)*1+((-3.269244 + \
1.805503*I) + (0.012558 + 0.010251*I)*pm3)*ep
Terms of order 2: 22, max vars: 4
Integrating..........1.002 seconds.
Returned answer: -1.620524 - 3.148697*I + pm* 0.030215 + 0.03075*I
((1.057178 + 1.459827*I) + (0.00402 + 0.003733*I)*pm4)*1+((-3.269244 + \
1.805503*I) + (0.012558 + 0.010251*I)*pm5)*ep+((1.857451 + 1.65394*I) + \
(0.032983 + 0.033112*I)*pm6)*ep^2
Terms of order 3: 22, max vars: 4
Integrating..........1.0028 seconds.
Returned answer: 2.13668 - 0.927267*I + pm* 0.061606 + 0.061315*I
((1.057178 + 1.459827*I) + (0.00402 + 0.003733*I)*pm7)*1+((-3.269244 + \
1.805503*I) + (0.012558 + 0.010251*I)*pm8)*ep+((1.857451 + 1.65394*I) + \
(0.032983 + 0.033112*I)*pm9)*ep^2+((-12.00747 + 0.333147*I) + (0.075287 + \
0.070993*I)*pm10)*ep^3
Total integration time: 4.0754
Total time used: 109.835 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.8364825387057533`*^9, 3.836487453202231*^9, 3.836488040407242*^9, 
   3.836488696551916*^9, 3.836489470072152*^9, 3.8389999920605373`*^9, 
   3.854209411869348*^9, 3.854210411181985*^9, 3.854210578820369*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d8c84d11-ff7d-490f-b402-166522baeff0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.057178`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.459827`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00402`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.003733`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm11"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3.269244`"}], "+", 
       RowBox[{"1.805503`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.012558`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.010251`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm12"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1.857451`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.65394`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.032983`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.033112`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm13"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "12.00747`"}], "+", 
       RowBox[{"0.333147`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.075287`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.070993`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm14"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.836468083756658*^9, 3.8364825613809958`*^9, 
   3.8364874725877943`*^9, 3.836488059802731*^9, 3.83648871639007*^9, 
   3.836489564708315*^9, 3.83900007997801*^9, 3.8542095299175167`*^9, 
   3.85421051604818*^9, 3.854210691858285*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"31c8236d-fa44-4309-a0f9-79c71bd3ed3e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test8ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "4"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ba42e895-960f-43e4-9615-9a5dc357d758"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{{3.854210265627977*^9, 3.854210280848325*^9}, {
   3.854210722703568*^9, 3.8542107365710506`*^9}, 3.854210768262657*^9, {
   3.8542108147245417`*^9, 3.854210870069309*^9}},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"457e825e-3787-4ced-9233-53d029abee2f"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"CalculateAsymptotics", "::", "err"}], "MessageName"], " ", ":", 
  "  ", "\<\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {  1\\\\\\\\n-(-)\\\\\\\\n \
 2,5\\\\\\\\n- - 2 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.854210870185006*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"437e12f0-9353-460b-b019-bf27be56976d"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"CalculateAsymptotics", "::", "err"}], "MessageName"], " ", ":", 
  "  ", "\<\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {  1\\\\\\\\n-(-)\\\\\\\\n \
 2,5\\\\\\\\n- - 2 \[CurlyEpsilon]\\\\\\\\n2,0} are not \
numeric.\\\\\\\"\\\"}]\\)\"\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.854210870392013*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"b5d6b683-9308-48e6-9509-d31866dc20a3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"CalculateAsymptotics", "::", "err"}], "MessageName"], " ", ":", 
  "  ", "\<\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {1\\\\\\\\n-\\\\\\\\n2,7\\\
\\\\\\n- - 3 \[CurlyEpsilon]\\\\\\\\n2,0} are not numeric.\\\\\\\"\\\"}]\\)\"\
\>"}]], "Message", "MSG",
 ShowCellLabel->True,
 CellChangeTimes->{3.854210870573373*^9},
 CellLabel->
  "(kernel 4)",ExpressionUUID->"39f2789f-0460-4312-9b70-eac513fcab2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.0568217694698596285`8.505589941093474", "+", 
    RowBox[{
    "1.4587759368553878703`9.096910013000846", " ", "\[ImaginaryI]"}]}], 
   ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.2709475839699910922`8.213447657383501", "-", 
     RowBox[{
     "1.8051644813336962834`8.380041590374468", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", "\[CurlyEpsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.8504787603486962245`7.338943453854345", "+", 
     RowBox[{
     "1.6442460626025623925`7.630498328959486", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"11.9922299748059732871`7.581063479029639", "-", 
     RowBox[{
     "0.3317721818784689975`6.302499741593631", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9, 3.854208825962839*^9, 3.854208999076009*^9, 
   3.854209082194697*^9, 3.854209710992312*^9, {3.8542102671099653`*^9, 
   3.85421028804274*^9}, {3.854210723579939*^9, 3.854210737488431*^9}, 
   3.854210769056299*^9, {3.854210815681101*^9, 3.854210871017497*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"2ab866ad-6a09-49d6-af38-522cd1cc70f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test8", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test8ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test8SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}, {3.8542088429515877`*^9, 
   3.854208846245028*^9}, {3.854209113297831*^9, 3.854209116233745*^9}, {
   3.8542107453400297`*^9, 3.854210748395076*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"296d7bad-3301-4a5d-a91e-f3d8f2368bd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.00035623053014033346`"}], "-", 
    RowBox[{"0.0010510631446121188`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.00402`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.003733`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm11"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.0017035839699910404`"}], "-", 
       RowBox[{"0.0003385186663038553`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.012558`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.010251`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm12"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.006972239651303671`"}], "-", 
       RowBox[{"0.009693937397437628`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.032983`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.033112`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm13"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.01524002519402679`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0013748181215310082`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.075287`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.070993`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm14"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9, 3.854208847434477*^9, 
   3.854209116960637*^9, 3.854209721395652*^9, 3.854210292893385*^9, 
   3.8542107714522247`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"1c0995ed-a9bf-4c6a-81f3-328d95166a05"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["9(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9, 3.8364824458418913`*^9, 3.8364874440032*^9, 
   3.8364894630693493`*^9, {3.836560886034793*^9, 3.836560890604652*^9}, {
   3.836570887455247*^9, 
   3.8365708927293997`*^9}},ExpressionUUID->"2dfda368-3f4c-493d-894f-\
2e6abf1b64b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "9", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9, 
   3.8364824481283216`*^9, 3.83648744536994*^9, 3.836489465471381*^9, 
   3.8365708955542316`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"12cfcd6f-7c7b-44e0-89e4-8e6321141f84"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vr", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9, 3.83648244869289*^9, 
  3.8364874462725277`*^9, 3.8364894663399563`*^9, 3.836551945546014*^9, 
  3.836570896061503*^9, 3.8404604984104033`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"10cf4321-463e-436a-96ec-5cee24bb6b20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test9SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, 3.836482537930636*^9, {3.836487449037723*^9, 
   3.83648745207064*^9}, 3.836488039508656*^9, 3.836488695993071*^9, 
   3.836489469268643*^9, {3.836570900372089*^9, 3.836570903320222*^9}, 
   3.840460500122663*^9, 3.85421107594361*^9, {3.8542111698161*^9, 
   3.854211170546527*^9}, 3.854211277020235*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"88d972e9-36b3-4141-8ccb-15eb16584594"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 3
Sector decomposition - 5 sectors
Primary sector 3 resulted in 3 sectors.
Primary sector 4 resulted in 3 sectors.
Primary sector 5 resulted in 4 sectors.
Primary sector 1 resulted in 3 sectors.
Primary sector 2 resulted in 3 sectors.
Totally: 0.1829 seconds; 10 sectors.
Preparing database: 0.0066 seconds. 
Variable substitution..........0.0626 seconds; 16 terms.
Performing contour transformation..........39.2624 seconds; 16 terms.
Pole resolution..........0.153 seconds; 16 terms.
Expression preparation..........0.2131 seconds; 16 terms.
Epsilon expansion..........1.4937 seconds; 64 terms.
Preparing integration strings..........9.7979 seconds; 64 terms.
Database ready for integration.
Terms of order 0: 16, max vars: 4
Integrating..........1.0023 seconds.
Returned answer: 1.047835 + 0.000662*I + pm* 0.002237 + 0.002162*I
((1.047835 + 0.000662*I) + (0.002237 + 0.002162*I)*pm11)*1
Terms of order 1: 16, max vars: 4
Integrating..........1.0031 seconds.
Returned answer: -0.90199 - 0.000883*I + pm* 0.002515 + 0.00249*I
((1.047835 + 0.000662*I) + (0.002237 + 0.002162*I)*pm12)*1+((-0.90199 - \
0.000883*I) + (0.002515 + 0.00249*I)*pm13)*ep
Terms of order 2: 16, max vars: 4
Integrating..........1.0022 seconds.
Returned answer: 1.396961 + 0.002715*I + pm* 0.002126 + 0.002152*I
((1.047835 + 0.000662*I) + (0.002237 + 0.002162*I)*pm14)*1+((-0.90199 - \
0.000883*I) + (0.002515 + 0.00249*I)*pm15)*ep+((4.844199 + 0.004893*I) + \
(0.00766 + 0.007431*I)*pm16)*ep^2
Terms of order 3: 16, max vars: 4
Integrating..........1.0028 seconds.
Returned answer: -0.853144 - 0.001198*I + pm* 0.001748 + 0.001789*I
((1.047835 + 0.000662*I) + (0.002237 + 0.002162*I)*pm17)*1+((-0.90199 - \
0.000883*I) + (0.002515 + 0.00249*I)*pm18)*ep+((4.844199 + 0.004893*I) + \
(0.00766 + 0.007431*I)*pm19)*ep^2+((-7.179392 - 0.006225*I) + (0.011088 + \
0.010879*I)*pm20)*ep^3
Total integration time: 4.0734
Total time used: 55.6748 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.8364825387057533`*^9, 3.836487453202231*^9, 3.836488040407242*^9, 
   3.836488696551916*^9, 3.836489470072152*^9, 3.8365709053455353`*^9, 
   3.840460502475848*^9, 3.854211078516026*^9, 3.854211172260107*^9, 
   3.8542112776972713`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"966458dc-204d-4b93-ae7c-c8d0e1233ec2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1.047835`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.000662`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.002237`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.002162`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm21"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.90199`"}], "-", 
       RowBox[{"0.000883`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.002515`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.00249`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm22"}]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4.844199`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.004893`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.00766`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.007431`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm23"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7.179392`"}], "-", 
       RowBox[{"0.006225`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.011088`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.010879`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm24"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.836468083756658*^9, 3.8364825613809958`*^9, 
   3.8364874725877943`*^9, 3.836488059802731*^9, 3.83648871639007*^9, 
   3.836489564708315*^9, 3.836570955812537*^9, 3.840460546862482*^9, 
   3.854211125485095*^9, 3.854211220157722*^9, 3.85421133782638*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"4d84b3f8-0f57-457d-aabd-b6cde93480b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test9ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "9", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "3"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}, {3.854211228779859*^9, 
   3.8542112304824047`*^9}, 3.854211272705571*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"6ce4672e-a990-4247-b7d3-0212a3d32564"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{{3.854210265627977*^9, 3.854210280848325*^9}, {
   3.854210722703568*^9, 3.8542107365710506`*^9}, 3.854210768262657*^9, {
   3.8542108147245417`*^9, 3.854210870069309*^9}, 3.854211231410159*^9, 
   3.85421127374783*^9},
 CellLabel->
  "During evaluation of \
In[20]:=",ExpressionUUID->"5006b1b9-7b72-4846-842f-e30ec16d9716"],

Cell[BoxData[
 RowBox[{"1.04777728012281640910769912856062396753`10.", "-", 
  RowBox[{"0.9022556650785159489`9.102992548842227", " ", "\[CurlyEpsilon]"}],
   "+", 
  RowBox[{"4.8449706145251431336`9.164644954284395", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{"7.1807691017121737146`8.776325170894047", " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9, 3.854208825962839*^9, 3.854208999076009*^9, 
   3.854209082194697*^9, 3.854209710992312*^9, {3.8542102671099653`*^9, 
   3.85421028804274*^9}, {3.854210723579939*^9, 3.854210737488431*^9}, 
   3.854210769056299*^9, {3.854210815681101*^9, 3.854210871017497*^9}, 
   3.854211231805457*^9, 3.854211274022077*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"ce760a9b-cbd6-4c65-9307-e64858f83db0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test9", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test9ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test9SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}, {3.8542088429515877`*^9, 
   3.854208846245028*^9}, {3.854209113297831*^9, 3.854209116233745*^9}, {
   3.8542107453400297`*^9, 3.854210748395076*^9}, {3.8542112480614443`*^9, 
   3.8542112510656776`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"063ba05d-a899-4d45-aa7f-23fe26ff9ea1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.000057719877183615154`"}], "-", 
    RowBox[{"0.000662`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.002237`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.002162`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm21"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.0002656650785159975`"}], "+", 
       RowBox[{"0.000883`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.002515`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.00249`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm22"}]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.0007716145251430717`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.004893`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.00766`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.007431`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm23"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.001377101712173534`"}], "+", 
       RowBox[{"0.006225`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.011088`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.010879`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm24"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9, 3.854208847434477*^9, 
   3.854209116960637*^9, 3.854209721395652*^9, 3.854210292893385*^9, 
   3.8542107714522247`*^9, 3.85421125207364*^9, 3.854211337877432*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"dbf19bed-adf9-44c9-b55f-cd440a615886"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["10(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9, 3.8364824458418913`*^9, 3.8364874440032*^9, 
   3.8364894630693493`*^9, {3.836560886034793*^9, 3.836560890604652*^9}, {
   3.836570887455247*^9, 3.8365708927293997`*^9}, {3.8368913624400463`*^9, 
   3.836891362967157*^9}},ExpressionUUID->"227f3c95-bf1b-46ca-8a21-\
4b3d8f437269"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "10", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9, 
   3.8364824481283216`*^9, 3.83648744536994*^9, 3.836489465471381*^9, 
   3.8365708955542316`*^9, {3.836891365785553*^9, 3.836891365928006*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"506c8930-294f-42a6-a5ac-ce60e53209da"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vr", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "0"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9, 3.83648244869289*^9, 
  3.8364874462725277`*^9, 3.8364894663399563`*^9, 3.836551945546014*^9, 
  3.836570896061503*^9, 3.8368913695955276`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"47413477-1fe4-4726-bff3-a6e6d36df3bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test10SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, 3.836482537930636*^9, {3.836487449037723*^9, 
   3.83648745207064*^9}, 3.836488039508656*^9, 3.836488695993071*^9, 
   3.836489469268643*^9, {3.836570900372089*^9, 3.836570903320222*^9}, {
   3.836891372587351*^9, 3.836891376945497*^9}, 3.836910876518507*^9, {
   3.836912130988658*^9, 3.836912137014348*^9}, 3.836994689647715*^9, {
   3.8382201856960087`*^9, 3.838220185929556*^9}, {3.839935300249497*^9, 
   3.839935310131711*^9}, {3.840016987921876*^9, 3.840016988439971*^9}, {
   3.8465108007186823`*^9, 3.846510809964469*^9}, 3.8465109557248583`*^9, {
   3.854211353736792*^9, 3.854211361681905*^9}, {3.854211445146603*^9, 
   3.854211446232765*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"a7eb7805-fd84-4738-ae90-f12bac9cc4e4"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 3
Sector decomposition - 6 sectors
Primary sector 1 resulted in 4 sectors.
Primary sector 3 resulted in 4 sectors.
Primary sector 2 resulted in 4 sectors.
Primary sector 4 resulted in 4 sectors.
Primary sector 6 resulted in 8 sectors.
Primary sector 5 resulted in 8 sectors.
Totally: 0.2415 seconds; 12 sectors.
Preparing database: 0.0169 seconds. 
Variable substitution..........0.1804 seconds; 32 terms.
Performing contour transformation..........417.3866 seconds; 32 terms.
Pole resolution..........1.0593 seconds; 32 terms.
Expression preparation..........1.5874 seconds; 32 terms.
Epsilon expansion..........19.0892 seconds; 128 terms.
Preparing integration strings..........155.4372 seconds; 128 terms.
Database ready for integration.
Terms of order 0: 32, max vars: 5
Integrating..........1.0047 seconds.
Returned answer: 0.105492 + 0.438064*I + pm* 0.002169 + 0.001887*I
((0.105492 + 0.438064*I) + (0.002169 + 0.001887*I)*pm25)*1
Terms of order 1: 32, max vars: 5
Integrating..........2.0053 seconds.
Returned answer: -0.772168 + 0.10126*I + pm* 0.008678 + 0.008986*I
((0.105492 + 0.438064*I) + (0.002169 + 0.001887*I)*pm26)*1+((-0.561183 + \
0.977389*I) + (0.009702 + 0.009747*I)*pm27)*ep
Terms of order 2: 32, max vars: 5
Integrating..........2.0039 seconds.
Returned answer: -0.09106 - 0.625247*I + pm* 0.026468 + 0.026247*I
((0.105492 + 0.438064*I) + (0.002169 + 0.001887*I)*pm28)*1+((-0.561183 + \
0.977389*I) + (0.009702 + 0.009747*I)*pm29)*ep+((-1.28834 + 1.018447*I) + \
(0.032446 + 0.032411*I)*pm30)*ep^2
Terms of order 3: 32, max vars: 5
Integrating..........2.0046 seconds.
Returned answer: 0.306052 - 0.084994*I + pm* 0.060403 + 0.061492*I
((0.105492 + 0.438064*I) + (0.002169 + 0.001887*I)*pm31)*1+((-0.561183 + \
0.977389*I) + (0.009702 + 0.009747*I)*pm32)*ep+((-1.28834 + 1.018447*I) + \
(0.032446 + 0.032411*I)*pm33)*ep^2+((-2.060441 + 0.475784*I) + (0.085553 + \
0.086321*I)*pm34)*ep^3
Total integration time: 7.0736
Total time used: 602.495 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.8364825387057533`*^9, 3.836487453202231*^9, 3.836488040407242*^9, 
   3.836488696551916*^9, 3.836489470072152*^9, 3.8365709053455353`*^9, 
   3.83689138935299*^9, 3.836910877522221*^9, 3.836912137584919*^9, 
   3.836994773807221*^9, 3.838220187279217*^9, 3.83993531614327*^9, 
   3.840016991007251*^9, 3.8465108390405827`*^9, 3.846510958040707*^9, 
   3.854211363762183*^9, 3.854211447824463*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"f9bf1aee-346c-4e7c-a8ad-ea2c428c60f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.105492`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.438064`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.002169`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.001887`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm35"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.561183`"}], "+", 
       RowBox[{"0.977389`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.009702`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.009747`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm36"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1.28834`"}], "+", 
       RowBox[{"1.018447`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.032446`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.032411`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm37"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2.060441`"}], "+", 
       RowBox[{"0.475784`", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.085553`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.086321`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm38"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.834647705762828*^9, {3.835973758638053*^9, 3.835973899196751*^9}, {
   3.835973939326943*^9, 3.8359740952299223`*^9}, {3.8359743243741503`*^9, 
   3.835974347471743*^9}, 3.8359819142307787`*^9, {3.835981955510253*^9, 
   3.8359819849187593`*^9}, {3.8359820253954277`*^9, 3.835982045971972*^9}, {
   3.8359820946990957`*^9, 3.835982189642198*^9}, 3.8359822941599503`*^9, 
   3.835982395074877*^9, 3.8359824605705442`*^9, 3.836313360065076*^9, 
   3.8363133948125343`*^9, 3.836314090626274*^9, 3.836314213443882*^9, 
   3.836314336904459*^9, {3.8363948885886173`*^9, 3.836394905812117*^9}, 
   3.836394977736808*^9, 3.836395179006407*^9, 3.836395609314722*^9, 
   3.836395686504016*^9, 3.836395729902403*^9, {3.836396366524663*^9, 
   3.836396394957398*^9}, 3.836396432385845*^9, 3.836398468783887*^9, {
   3.836401332825802*^9, 3.836401397619237*^9}, 3.836402234415287*^9, 
   3.83640233230031*^9, 3.836402362700384*^9, 3.836402438436242*^9, {
   3.836402870264049*^9, 3.836402897808146*^9}, 3.83640644634374*^9, 
   3.836407307923709*^9, {3.836465540880301*^9, 3.8364655705368967`*^9}, 
   3.8364656085590897`*^9, {3.836465662001666*^9, 3.8364657067245903`*^9}, {
   3.836467667961156*^9, 3.836467718871232*^9}, 3.836467749037819*^9, 
   3.836468038765983*^9, 3.836468083756658*^9, 3.8364825613809958`*^9, 
   3.8364874725877943`*^9, 3.836488059802731*^9, 3.83648871639007*^9, 
   3.836489564708315*^9, 3.836570955812537*^9, 3.836891793952198*^9, 
   3.836911313611103*^9, 3.83691265547058*^9, 3.836995160399241*^9, 
   3.838220681959268*^9, 3.8399356937392387`*^9, 3.8400173983091803`*^9, 
   3.8465109530052547`*^9, 3.846511483744561*^9, 3.854211441538072*^9, 
   3.854212080318776*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"3a380876-da5b-4cc8-9305-f0f466d7bdd2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test10ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "6"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}, {3.854211228779859*^9, 
   3.8542112304824047`*^9}, 3.854211272705571*^9, {3.8542120962177753`*^9, 
   3.854212137497941*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"637598d4-154b-4db6-b9de-92b9816d29da"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{{3.854210265627977*^9, 3.854210280848325*^9}, {
   3.854210722703568*^9, 3.8542107365710506`*^9}, 3.854210768262657*^9, {
   3.8542108147245417`*^9, 3.854210870069309*^9}, 3.854211231410159*^9, 
   3.85421127374783*^9, {3.8542121100924797`*^9, 3.854212138062779*^9}},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"65938b96-6db9-407b-889e-fec66ce856d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.1065989226776845962`6.9885626615083885", "+", 
    RowBox[{
    "0.4369733102768953424`8.619788758285683", " ", "\[ImaginaryI]"}]}], 
   ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.5559343727766060918`6.874153793896073", "-", 
     RowBox[{
     "0.9713418042578483219`8.080394505700406", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", "\[CurlyEpsilon]"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.2816378397273513598`6.616029523958143", "-", 
     RowBox[{
     "1.0190779960945579257`7.466535762460644", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.9824998661883313688`6.293007407369238", "-", 
     RowBox[{
     "0.5772763242348803495`6.6956439253050535", " ", "\[ImaginaryI]"}]}], 
    ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9, 3.854208825962839*^9, 3.854208999076009*^9, 
   3.854209082194697*^9, 3.854209710992312*^9, {3.8542102671099653`*^9, 
   3.85421028804274*^9}, {3.854210723579939*^9, 3.854210737488431*^9}, 
   3.854210769056299*^9, {3.854210815681101*^9, 3.854210871017497*^9}, 
   3.854211231805457*^9, 3.854211274022077*^9, {3.8542121112721357`*^9, 
   3.854212139243885*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"4f1166c6-d14e-45a6-ae4e-52a45276eea6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test10", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test10ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test10SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}, {3.8542088429515877`*^9, 
   3.854208846245028*^9}, {3.854209113297831*^9, 3.854209116233745*^9}, {
   3.8542107453400297`*^9, 3.854210748395076*^9}, {3.8542112480614443`*^9, 
   3.8542112510656776`*^9}, {3.85421214667968*^9, 3.8542121515253267`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"215328ae-9909-46fd-b749-bbb1e7ccc0e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.0011069226776845992`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.0010906897231046653`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.002169`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.001887`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm35"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.00524862722339392`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.006047195742151623`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.009702`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.009747`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm36"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.006702160272648695`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0006309960945578555`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.032446`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.032411`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm37"}]}],
     ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.07794113381166864`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.10149232423488042`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.085553`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.086321`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "pm38"}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9, 3.854208847434477*^9, 
   3.854209116960637*^9, 3.854209721395652*^9, 3.854210292893385*^9, 
   3.8542107714522247`*^9, 3.85421125207364*^9, 3.854211337877432*^9, 
   3.854212152347074*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0f6a161a-ef63-49a9-823a-b800e1d9d176"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "6"}], "}"}], ",", "1000"}], "]"}]}],
      "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8542121866505423`*^9, 3.854212196661119*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"1291c331-0713-443b-99e5-892e74adc511"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.854212197066063*^9, {3.854214253133596*^9, 3.854214281948749*^9}, 
   3.854214397491003*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"437f02ac-ab3e-403a-b533-fd526b1b7925"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8.86449`", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "0.1065989226776845969675752861927193487693084446688494163717299872183391\
636053056955768867526021321374687964720035085838799136450364074134371582259030\
718279131831603074594857535261033413732105479590921775553710449216491400420069\
010900689508984088191925083763754639330448353959566520896364525136380704819379\
014183549981657841344810922862670545908114463908410713071141554777923834995993\
646037394405628427037460319131532874510447804748522746336100191343360618662290\
018674421823271483903532467461169618887606175740807094948640849296766758050688\
163279873911756838080298365544141216385911723274620878307685398283536601015408\
957922498238330142535465713545068233356250323544331315788727993970608908164860\
679622671152949644212762722163202788292352570420147868238506968555837635906353\
100752943505901662913518836459298865051932976391313474173593760400245455585325\
873426577849811401506387106282682568599114220182611192446215760529824025215967\
011119979260310316431398597680913349940582843983553314439361453573716535696392\
122915834885671`996.9885626615082", "+", 
      RowBox[{
      "0.436973310276895346252520248883163325491637022698293372343347009452157\
751468476072597874397238631855968152158184787225769568716399885195079451828874\
390691896080713666385680543736437796773456951184569070693489062545659101483303\
811695679112305165930651392636354678266215338101198388690662137971355280619078\
043766869187607033943894902375797005710237663680335554175990555557754157444411\
647824519065330107192255067406370939317267502086922090822710575588390700536071\
335083251210267231672450977275099118653294184679069748688735501178315898384673\
146581663046092108274608803215776126753257657027818623225677665351018223407324\
156871994066170824628739562155217740719199214445133004085080338993784816046974\
438175118552652619610315230885833731755811754389372178803360254138495562416218\
629665066103693832181122063699166892260441612900944708700981009452207926116814\
017009767174362795456855460461503656310428498646354286970847662810908844657372\
505161180151877234147986675941545287353784884663478925541968279732852088082352\
4580674213921055`998.6197887582856", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.555934372776606091756490755626103793420338553019168344001335420076106\
206001018269926735798409468194273608645341998858374262323219346687540511044689\
976472825032822186394907207059472986964413111121693927999462799075385672852142\
050132581812862176397338094671338977668257857646054488749225672368105231022083\
070819016456536738713343212054458011036537531444974967010333274209921315537521\
219500969643576852353303904526940430846182237803474304472493451244772345795497\
003880277422642220942656948645169849094735295434546844309616586974064163103828\
931163921221122057839553735898590209871061960096476228112977325168869673978362\
798821862359148067368013271487874873413980379214795122479920944242697698225484\
739869492579422435766306605474195960760006529902100601115186537390541714165060\
463734354123284237152351696239465012595406346719760455001006299507839500755317\
070505200153170401166881214507687140487886225088474091051164932094180001340279\
732415251735490210088661399730252604370966572484374378016532698352614063108085\
1140759336177251`996.874153793896", "-", 
       RowBox[{
       "0.97134180425784835378854061089088777149524333234788933437346777541255\
922925057141565551190406610096007075110877813184420929838961420843720716148478\
427850979561084119047813703514742999531235609263335922510359171013371210779517\
260567317597335058603798749074502553995224850523306763457112480025482714526012\
401534474458077602114642410693662324930656578331484533162611701451897858003597\
175436833552735080315788254584093405340540434609720483454231641258022459270866\
352575004995957244601211571158086125021078464134484031061429591011772592490594\
870879307905218665010570599936256002143194197659186335465371763343582869678169\
016180886438158630563055084540964627678197784711480045670601814068243652813702\
505746217830233347529572316621282337270783279235836483621914539872324184490401\
750173242089992390412377466363779289339347099798697590318532888424095146562975\
831416299254918475997067812204460442591639016632254150776471326553329174314005\
954509950013973225077318607721107373754582928787715556282488322289627521486247\
45811859110465988`998.0803945057003", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "\[CurlyEpsilon]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.281637839727351386768301379420481079275551144248873320192931337946896\
651822488536003019965161201538793503720626722938108388271001826109560748184704\
415361604953808698272459996169480623181898206732628376859825018971336868852440\
071164898370781009428912203323998412829849597596922284933705367145833802361814\
851376914356061844739397360761977342002421837929343763951653099390564510975824\
950775844900883561095067564003929618797817943744982950018776884821992655688607\
466646188774735415628480470126871637947796274348890840430977989190527393745351\
534477342950873377779900998256875078370335900150338598716173555021580197099892\
301515493110983702950322737654266632957706918115068119911683180845516305186257\
411784673999550650098986435590510012029593198896800055788934594325318139621079\
515347452627345097126780331088791147675517437377443541389899764712183432892550\
712713744953935249918126372380566528418385708203943421359547507048906205037538\
295183649658672529352637856967135906092242876597043530804185922124072610450539\
3032448203519755`996.6160295239582", "-", 
       RowBox[{
       "1.01907799609455805415701654764398812083817842513713649846424878782850\
178849461090234782379155151849584991530118443375870428411800677996831971167752\
633938264583659849061211298860961030753790889030236209705638377614575240171078\
064003524640616506373355567751811619607162063284215950672665668872591738817673\
564733609887420081939030817993475286488959639654965296713857463040003769224008\
918091120417870562612048027693446804426524524726635996262505254929343140190750\
469683646885177582609380493489769342053564924076080625068812918628711715833818\
056862208620908993410878698742626249553630994575642706750260019062738926866741\
561928694442330408890552808072930188869540295847673634181615877159089614637223\
033855684097329923961806593317046965419532631167450103823597657807705581533176\
769652682702307493680782573429224549232657155719574873105529519916347453071974\
440656466670232895086953916145662873252572886065265999246647962174027239071588\
623140772192127800016124547079951379293166061538490347621292018632327507732703\
00829015405443609`997.4665357624606", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.982499866188331514545389640638554592219793995824465942628983648586408\
284625922396723814963081383963289113059393250466020031896401236839471556962204\
987939542186855543509015335282960959151113079640415370754193312494509999866407\
100191189419727781264186169327759315516721524582579661774631518553700063356599\
117792102068577311891606810320010158614953974180473785300779687917795560373517\
805625481499155883371858106118772103375263334253663623260410697472990118935861\
365192128237165048246164042609984561179678654669161551262157814470692615472271\
302157342253640496541678868292042558388453104697594103158780635239082945502444\
601565462742639256765117587096866741832038620611406775604926296190930598357916\
925872036378494712984706873049555970413220339095252233523608552779755948421703\
645074157470926674930411114522863188449793021179797580305604816894084813992544\
222669305085371241102127244234968050985510672070199768056483312958272864388572\
458016034935141591046805479919330965910088104850748143186148623532371651866456\
9712904350438812`996.293007407369", "-", 
       RowBox[{
       "0.57727632423488069749184300416933245868935376731235869831592265574548\
006792137914020308044391257694153049564388362079222679677728111308365610084180\
835504561322457059034926871363104036413206370849779061695723702374444150827908\
010856981244912785902277454855331642410419950827664407115485425633178877222045\
085230198837382355369905552771347210617189734512839591375888527581722525658665\
879823271364240835816832483079568995671296631595497233530622757616831741587428\
729728270111855587736358908708780462135690981693572161557319102010946353430965\
883908232512897405062472745862557061883388446473355571655409543324996440504773\
270642895706897390618593996045096265793485060605023494754216168139955798169031\
063346491506121979588984980667885907646039218779547920706573533487896881330903\
975009702131429294653350471797113929754536806439077999261568042413191382604916\
855401260285260839194792340110698560241181322823281757401751477682637342029119\
154463378556216974648829713683312217666362451593930915138066015013963493293849\
37593025888757376`996.695643925305", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.854214257705459*^9, 3.854214286204996*^9}, 
   3.854214406357188*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5660487d-eb40-4857-a382-dd92c7282b73"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["11(A)", "Subsection",
 CellChangeTimes->{
  3.8323340237648897`*^9, 3.832337410871619*^9, {3.8323423416330633`*^9, 
   3.8323423418566732`*^9}, 3.832345931051611*^9, {3.832346166811871*^9, 
   3.8323461669399757`*^9}, 3.8323521894382277`*^9, 3.832352249495123*^9, 
   3.8323522911370773`*^9, 3.832352329156705*^9, 3.8363949547095127`*^9, 
   3.836396336326256*^9, {3.83645535460326*^9, 3.836455355659219*^9}, 
   3.8364680506171703`*^9, 3.8364824458418913`*^9, 3.8364874440032*^9, 
   3.8364894630693493`*^9, {3.836560886034793*^9, 3.836560890604652*^9}, {
   3.836570887455247*^9, 3.8365708927293997`*^9}, {3.8368913624400463`*^9, 
   3.836891362967157*^9}, 
   3.841821256049624*^9},ExpressionUUID->"dcc5ee21-6608-4867-b916-\
08360d87d549"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mis", "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.836394854915989*^9, 3.836394855540328*^9}, 
   3.836394955590436*^9, 3.836396335505711*^9, 3.836468052499854*^9, 
   3.8364824481283216`*^9, 3.83648744536994*^9, 3.836489465471381*^9, 
   3.8365708955542316`*^9, {3.836891365785553*^9, 3.836891365928006*^9}, 
   3.841821257196364*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"e038959b-c848-4cf9-931b-e20efbf65e22"],

Cell[BoxData[
 RowBox[{"j", "[", 
  RowBox[{
  "vertexFrobenius", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1"}], "]"}]], "Output",
 CellChangeTimes->{3.836394859756398*^9, 3.8363949561716623`*^9, 
  3.836396337366825*^9, 3.836468053054865*^9, 3.83648244869289*^9, 
  3.8364874462725277`*^9, 3.8364894663399563`*^9, 3.836551945546014*^9, 
  3.836570896061503*^9, 3.8368913695955276`*^9, 3.841821262380958*^9, 
  3.8466034025736437`*^9, 3.854212236746101*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e80caba0-e573-4f55-9486-39c48fe7d337"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ComplexMode", "=", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.85427465029353*^9, 3.8542746512935333`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"278a6b05-ab56-443e-8f06-d2e6fe66f2af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"srep", "=", 
  RowBox[{"{", 
   RowBox[{"s", "\[Rule]", " ", 
    FractionBox[
     RowBox[{"-", "1"}], "2"]}], "}"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", " ", "results"}], " ", "also", " ", "walid", " ", "in", 
       " ", "the", " ", "region"}], " ", "-", "1"}], " ", "\[LessEqual]", " ",
      "s", " ", "<", " ", "0"}], ",", " ", 
    RowBox[{"we", " ", "demonstrate", " ", "it", " ", "here"}]}], " ", 
   "***)"}]}]], "Input",
 CellChangeTimes->{{3.854212239892103*^9, 3.8542122410351963`*^9}, 
   3.854213697301566*^9, 3.854215146091516*^9, {3.854215205312064*^9, 
   3.854215207068273*^9}, {3.8542746594885406`*^9, 3.854274660701487*^9}, {
   3.854274763216172*^9, 3.8542747970851097`*^9}, {3.8542748467663307`*^9, 
   3.854274922652454*^9}},ExpressionUUID->"24fe09c1-1f91-496d-ba48-\
a9dcf4ebf249"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"s", "\[Rule]", 
   RowBox[{"-", 
    FractionBox["1", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.854212755279748*^9, 3.854213699503665*^9, 3.854214251472959*^9, 
   3.85421441170269*^9, {3.854215189183518*^9, 3.8542152082257977`*^9}, 
   3.854274662742671*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"14fae8ef-5a15-4d7e-bc6e-f3345424c6a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test11SD", "=", 
  RowBox[{"SDEvaluate", "[", 
   RowBox[{
    RowBox[{"UF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q1", ",", "q2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k1", "+", "q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "q2"}], ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", "q2", ")"}], "2"]}], ",", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q2", "+", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "+", "k1"}], ")"}], "2"]}], ",", 
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"q1", "-", "k2"}], ")"}], "2"]}], ",", 
        RowBox[{"k1", "*", "q1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["k1", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SuperscriptBox["k2", "2"], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"k1", "*", "k2"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", "s"}], "/.", "srep"}], ")"}]}]}], "}"}]}], "]"}],
     ",", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}],
     ",", "3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8220662332601852`*^9, 3.822066234087166*^9}, 
   3.822129288496217*^9, {3.8222190288060427`*^9, 3.822219050385002*^9}, {
   3.822219113622242*^9, 3.8222191138104677`*^9}, 3.822219178262006*^9, {
   3.822219441575418*^9, 3.822219442403338*^9}, 3.822220011938582*^9, {
   3.822220186414359*^9, 3.8222201866046124`*^9}, 3.8222204046755943`*^9, 
   3.822220731240499*^9, {3.8222208209102993`*^9, 3.822220821697673*^9}, 
   3.8222208980202417`*^9, {3.8222209695786047`*^9, 3.822220969766384*^9}, 
   3.822221383928843*^9, {3.822221604506639*^9, 3.822221605206236*^9}, 
   3.822221687289728*^9, 3.822221764038837*^9, {3.8222218851310387`*^9, 
   3.8222218853989553`*^9}, 3.8222223252565613`*^9, {3.822222895081912*^9, 
   3.822222895717814*^9}, {3.822222982226383*^9, 3.82222298463554*^9}, 
   3.8224769276766357`*^9, {3.822477005493664*^9, 3.822477009954699*^9}, 
   3.822477044288075*^9, {3.822478157796826*^9, 3.822478171801072*^9}, {
   3.822478250784635*^9, 3.822478275672196*^9}, {3.8224783203984003`*^9, 
   3.822478347675563*^9}, {3.822479275555331*^9, 3.8224792978397837`*^9}, 
   3.822497537824513*^9, 3.822583362541428*^9, {3.825753059936079*^9, 
   3.825753083213998*^9}, {3.825753784738942*^9, 3.8257538082108917`*^9}, {
   3.825754412458976*^9, 3.825754414261531*^9}, {3.8257544808005543`*^9, 
   3.825754481516303*^9}, {3.825763323693037*^9, 3.825763323909483*^9}, {
   3.826045021832789*^9, 3.826045025820706*^9}, {3.8306995324621563`*^9, 
   3.8306995831548777`*^9}, {3.831544866881283*^9, 3.8315448856682243`*^9}, {
   3.83154534239911*^9, 3.8315453473964977`*^9}, {3.831548670251943*^9, 
   3.831548671979981*^9}, {3.831551795846334*^9, 3.83155179923617*^9}, 
   3.831728720753664*^9, {3.833527300199046*^9, 3.833527311356332*^9}, 
   3.8335282254250803`*^9, 3.833528853246895*^9, 3.8335374170145187`*^9, 
   3.8339788261366253`*^9, {3.833984003087822*^9, 3.8339840033235483`*^9}, 
   3.833991996461082*^9, {3.834056781400815*^9, 3.834056784121667*^9}, 
   3.8340670729848137`*^9, 3.83406750828664*^9, 3.8341544776741247`*^9, 
   3.834156258357957*^9, {3.8341576633663073`*^9, 3.8341576636832237`*^9}, 
   3.834163035130783*^9, 3.834229718016405*^9, {3.835973641943738*^9, 
   3.835974085521654*^9}, {3.835974312904078*^9, 3.8359743385824203`*^9}, 
   3.8359743699059668`*^9, {3.8359818986155977`*^9, 3.835981962275721*^9}, {
   3.8359820025142717`*^9, 3.835982030251588*^9}, {3.83598206353918*^9, 
   3.8359820685891113`*^9}, {3.8359821023219833`*^9, 3.835982206260044*^9}, {
   3.835982302714082*^9, 3.8359823075685263`*^9}, {3.835982411425902*^9, 
   3.835982414643077*^9}, {3.8363133257051783`*^9, 3.836313330140235*^9}, {
   3.836313373522517*^9, 3.836313376188184*^9}, {3.836314069414344*^9, 
   3.8363140702815447`*^9}, 3.836314108626395*^9, {3.8363142339911013`*^9, 
   3.836314236045685*^9}, {3.836394867151374*^9, 3.836394892637855*^9}, {
   3.836394959312278*^9, 3.836394961581203*^9}, 3.836395168231227*^9, 
   3.836395598558268*^9, {3.8363956714231377`*^9, 3.836395674930953*^9}, 
   3.8363957190779457`*^9, {3.836396340794406*^9, 3.836396383860691*^9}, 
   3.8363964207416267`*^9, 3.8363984530226927`*^9, {3.836401321548707*^9, 
   3.836401386602017*^9}, 3.836402223004538*^9, 3.836402321210478*^9, 
   3.836402351275752*^9, {3.836402425625391*^9, 3.8364024270797*^9}, {
   3.836402857274468*^9, 3.836402886624304*^9}, {3.836406432883957*^9, 
   3.836406435033423*^9}, 3.8364072969263783`*^9, {3.836465528084858*^9, 
   3.836465559084875*^9}, 3.836465597326741*^9, {3.836465651155426*^9, 
   3.836465695186256*^9}, {3.836467652396675*^9, 3.836467738023494*^9}, {
   3.836468022421874*^9, 3.8364680230190372`*^9}, {3.8364680564293823`*^9, 
   3.836468059387289*^9}, 3.836482537930636*^9, {3.836487449037723*^9, 
   3.83648745207064*^9}, 3.836488039508656*^9, 3.836488695993071*^9, 
   3.836489469268643*^9, {3.836570900372089*^9, 3.836570903320222*^9}, {
   3.836891372587351*^9, 3.836891376945497*^9}, 3.836910876518507*^9, {
   3.836912130988658*^9, 3.836912137014348*^9}, 3.836994689647715*^9, {
   3.8382201856960087`*^9, 3.838220185929556*^9}, {3.839935300249497*^9, 
   3.839935310131711*^9}, {3.840016987921876*^9, 3.840016988439971*^9}, {
   3.841821264725246*^9, 3.841821276443173*^9}, {3.841821315947049*^9, 
   3.841821319203103*^9}, {3.846606663975889*^9, 3.846606665555667*^9}, 
   3.854191268660227*^9, 3.854192217591391*^9, 3.854212251003346*^9, 
   3.8542128850927887`*^9, {3.854213702708641*^9, 3.8542137038972893`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ddea7712-9f0c-4d57-b309-2927c34a8245"],

Cell["\<\
FIESTA 4.1
Current integrator: vegasCuba
CurrentIntegratorSettings: \
{{\"epsrel\",\"1.000000E-05\"},{\"epsabs\",\"1.000000E-12\"},{\"mineval\",\"0\
\"},{\"maxeval\",\"50000\"},{\"nstart\",\"1000\"},{\"nincrease\",\"500\"},{\"\
seed\",\"0\"},{\"rng\",\"0\"}}
Integration test passed
Starting 4 subkernels
UsingC: True
NumberOfLinks: 4
UsingQLink: True
Strategy: STRATEGY_S
Integration has to be performed up to order 3
KLink created (2013 version)! You can read information on QOpen, QRead, \
QRemoveDatabase, QClose, QList, QSize, QPut, QGet, QSafeGet, QCheck and QRemove
Sector decomposition - 6 sectors
Primary sector 1 resulted in 4 sectors.
Primary sector 3 resulted in 4 sectors.
Primary sector 4 resulted in 4 sectors.
Primary sector 6 resulted in 8 sectors.
Primary sector 2 resulted in 4 sectors.
Primary sector 5 resulted in 8 sectors.
Totally: 0.4115 seconds; 12 sectors.
Preparing database: 0.0167 seconds. 
Variable substitution..........0.1632 seconds; 32 terms.
Pole resolution..........0.0601 seconds; 32 terms.
Expression preparation..........0.0633 seconds; 32 terms.
Epsilon expansion..........0.2163 seconds; 128 terms.
Preparing integration strings..........0.9828 seconds; 128 terms.
Database ready for integration.
Terms of order 0: 32, max vars: 5
Integrating..........1.0023 seconds.
Returned answer: 0.044623 + pm* 0.000011
(0.089247 + 0.000021*pm1)*1
Terms of order 1: 32, max vars: 5
Integrating..........0.0009 seconds.
Returned answer: -0.021432 + pm* 0.000023
(0.089247 + 0.000021*pm2)*1+(0.224876 + 0.000078*pm3)*ep
Terms of order 2: 32, max vars: 5
Integrating..........1.0039 seconds.
Returned answer: 0.024417 + pm* 9.*^-6
(0.089247 + 0.000021*pm4)*1+(0.224876 + 0.000078*pm5)*ep+(0.392343 + \
0.000179*pm6)*ep^2
Terms of order 3: 32, max vars: 5
Integrating..........0.0016 seconds.
Returned answer: -0.000161 + pm* 8.*^-6
(0.089247 + 0.000021*pm7)*1+(0.224876 + 0.000078*pm8)*ep+(0.392343 + \
0.000179*pm9)*ep^2+(0.514182 + 0.000288*pm10)*ep^3
Total integration time: 2.0658
Total time used: 4.31039 seconds.\
\>", "Print",
 CellChangeTimes->{{3.825753788638188*^9, 3.82575380927183*^9}, 
   3.825754195932233*^9, 3.825754415059108*^9, 3.825754482101129*^9, 
   3.8257633270344477`*^9, 3.826045029979423*^9, 3.826045063305655*^9, 
   3.830699586638682*^9, 3.8315448865024548`*^9, 3.831545389660101*^9, 
   3.831545844432775*^9, 3.8315486792213907`*^9, 3.831551821310008*^9, 
   3.831728728147646*^9, 3.833527326667859*^9, 3.8335277257716*^9, 
   3.833528225999214*^9, 3.8335288547702513`*^9, 3.833537440162847*^9, 
   3.833978828519978*^9, 3.833984003930216*^9, 3.833991998103709*^9, 
   3.834056786257085*^9, 3.83406668775062*^9, 3.834067073986212*^9, 
   3.8340675135757513`*^9, 3.834068407299157*^9, 3.8341501324358053`*^9, 
   3.8341544822845583`*^9, 3.8341562599293737`*^9, 3.8341576651456337`*^9, 
   3.834160019514896*^9, 3.8341612275471077`*^9, 3.834163119964497*^9, 
   3.834163529401585*^9, 3.8342298779758167`*^9, 3.834249285717278*^9, 
   3.834646812042347*^9, 3.834647339414426*^9, {3.835973750763998*^9, 
   3.83597389074819*^9}, {3.835973930814291*^9, 3.835974086403645*^9}, {
   3.835974314935603*^9, 3.835974339398596*^9}, 3.835981903879004*^9, {
   3.8359819360672092`*^9, 3.8359819656526747`*^9}, {3.835982009288124*^9, 
   3.835982031395802*^9}, {3.835982078271607*^9, 3.835982175839808*^9}, 
   3.835982207299767*^9, 3.835982309374701*^9, 3.835982416605248*^9, 
   3.836313339596273*^9, 3.8363133773385468`*^9, 3.836314071668432*^9, 
   3.836314112410037*^9, 3.836314237383382*^9, {3.8363948790518293`*^9, 
   3.836394896537631*^9}, 3.836394967133238*^9, 3.836395168692911*^9, 
   3.836395598879787*^9, 3.836395675834114*^9, 3.836395719442809*^9, {
   3.836396355962582*^9, 3.836396384466522*^9}, 3.836396421804748*^9, 
   3.836398458153839*^9, {3.836401322267673*^9, 3.836401386965671*^9}, 
   3.83640222382959*^9, 3.836402321712644*^9, 3.8364023520862923`*^9, 
   3.836402427890848*^9, {3.836402859696651*^9, 3.836402887094331*^9}, 
   3.836406435911268*^9, 3.836407297313642*^9, {3.836465530352394*^9, 
   3.8364655601691732`*^9}, 3.836465598038938*^9, {3.8364656515514517`*^9, 
   3.836465696313528*^9}, {3.8364676573473043`*^9, 3.83646770842801*^9}, 
   3.836467738532915*^9, 3.8364680282200603`*^9, 3.836468060430664*^9, 
   3.8364825387057533`*^9, 3.836487453202231*^9, 3.836488040407242*^9, 
   3.836488696551916*^9, 3.836489470072152*^9, 3.8365709053455353`*^9, 
   3.83689138935299*^9, 3.836910877522221*^9, 3.836912137584919*^9, 
   3.836994773807221*^9, 3.838220187279217*^9, 3.83993531614327*^9, 
   3.840016991007251*^9, 3.841821438549758*^9, 3.84660341016842*^9, 
   3.84660469523629*^9, 3.8466066674692507`*^9, 3.854191269861228*^9, 
   3.8541922182969847`*^9, 3.8542122538487263`*^9, 3.854212757747589*^9, 
   3.854212886188542*^9, 3.854213705469808*^9, 3.8542144147873983`*^9, {
   3.854215193200303*^9, 3.854215210774406*^9}, 3.854274665932115*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"15423d44-8eda-4522-a6ed-5a8cb790d600"],

Cell[BoxData[
 RowBox[{"0.089247`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.000021`", " ", "pm11"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{"0.224876`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.000078`", " ", "pm12"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"0.392343`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.000179`", " ", "pm13"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"0.514182`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.000288`", " ", "pm14"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8542126974590483`*^9, 3.854212883289802*^9, 
  3.8542136094186487`*^9, 3.854214225425148*^9, 3.8542151114666986`*^9, 
  3.8542152009477777`*^9, 3.854215902908098*^9, 3.854274673184555*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"e6c24445-5ef4-4485-91f6-2748df584c16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test11ES", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[CurlyEpsilon]", " ", "EulerGamma"}], "]"}], 
        RowBox[{"mis", "[", 
         RowBox[{"[", "11", "]"}], "]"}]}], "/.", 
       RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], "/.", 
      "minusUnitiExpansion"}], "/.", "srep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"TriangleSumSeries", "[", 
       RowBox[{"a", ",", "l", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "6"}], "}"}], ",", "10"}], "]"}]}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}, {3.854211228779859*^9, 
   3.8542112304824047`*^9}, 3.854211272705571*^9, {3.8542120962177753`*^9, 
   3.854212137497941*^9}, {3.854213624252522*^9, 3.85421363209813*^9}, {
   3.8542746838817253`*^9, 3.8542747356723537`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"166f170f-ca4f-4c64-bbf2-4b9070544994"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{{3.854210265627977*^9, 3.854210280848325*^9}, {
   3.854210722703568*^9, 3.8542107365710506`*^9}, 3.854210768262657*^9, {
   3.8542108147245417`*^9, 3.854210870069309*^9}, 3.854211231410159*^9, 
   3.85421127374783*^9, {3.8542121100924797`*^9, 3.854212138062779*^9}, 
   3.8542136329676447`*^9, 3.8542151194016457`*^9, 3.8542159128871613`*^9, 
   3.854274690944919*^9, 3.854274736258978*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"3c7b7d61-115a-461b-bed0-1232b5f20c6f"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {1\\\\\\\\n-\\\\\\\\n8,-\
\[CurlyEpsilon],0} are not numeric.\\\\\\\"\\\"}]\\)\"",2,19,5,
   26976333408129129641,"Local","Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.854215119539345*^9, 3.8542159130293818`*^9, 
  3.854274691074*^9, 3.854274736395439*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"b086571a-fa1c-460e-aa43-c80328c0f23c"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {4,3\\\\\\\\n- - \
\[CurlyEpsilon]\\\\\\\\n2,0} are not numeric.\\\\\\\"\\\"}]\\)\"",2,19,6,
   26976333408129129641,"Local","Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.854215119539345*^9, 3.8542159130293818`*^9, 
  3.854274691074*^9, 3.8542747364259033`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"e39acd6e-8f9d-4513-8700-4bc18f90606b"],

Cell[BoxData[
 TemplateBox[{
  "Asymptotics`CalculateAsymptotics","err",
   "\"Something wrong with asymptotics: \
\\!\\(\\*RowBox[{\\\"\\\\\\\"Asymptotic parameters {1\\\\\\\\n-\\\\\\\\n8,-\
\[CurlyEpsilon],0} are not numeric.\\\\\\\"\\\"}]\\)\"",2,19,7,
   26976333408129129641,"Local","Asymptotics`CalculateAsymptotics"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{3.854215119539345*^9, 3.8542159130293818`*^9, 
  3.854274691074*^9, 3.854274736630559*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"dc4dc471-c45e-48e6-8e5f-6cddffc8571c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \
\\!\\(\\*StyleBox[RowBox[{\\\"Asymptotics`CalculateAsymptotics\\\", \
\\\"::\\\", \\\"err\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"",2,19,8,26976333408129129641,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.854215119539345*^9, 3.8542159130293818`*^9, 
  3.854274691074*^9, 3.854274736660677*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"4ff8503e-84e5-47a8-a444-4b0b9e3b093e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"0.089235235213073488`7.094572775467983", "+", 
    RowBox[{"0``8.72878716851102", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.2248585248903944838`6.754717922647885", "+", 
     RowBox[{"0``8.104766012800319", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "\[CurlyEpsilon]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.3923287498273720495`6.506105365576396", "+", 
     RowBox[{"0``7.384207783255984", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.5141838533309568985`6.158700044799862", "+", 
     RowBox[{"0``6.922205772825378", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   SuperscriptBox["\[CurlyEpsilon]", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.838383905373811*^9, 3.8383839692392282`*^9, 3.854190314862102*^9, {
   3.8541903550965633`*^9, 3.854190375029025*^9}, 3.854207518476256*^9, {
   3.8542076426144943`*^9, 3.854207670672159*^9}, {3.854207703844573*^9, 
   3.8542077701387463`*^9}, 3.854207952991282*^9, 3.8542081290117807`*^9, 
   3.854208325509795*^9, {3.854208412716803*^9, 3.854208426034617*^9}, {
   3.854208495442745*^9, 3.854208520845271*^9}, 3.854208583257052*^9, 
   3.854208617487385*^9, 3.854208825962839*^9, 3.854208999076009*^9, 
   3.854209082194697*^9, 3.854209710992312*^9, {3.8542102671099653`*^9, 
   3.85421028804274*^9}, {3.854210723579939*^9, 3.854210737488431*^9}, 
   3.854210769056299*^9, {3.854210815681101*^9, 3.854210871017497*^9}, 
   3.854211231805457*^9, 3.854211274022077*^9, {3.8542121112721357`*^9, 
   3.854212139243885*^9}, 3.854213634239169*^9, 3.854215120532061*^9, 
   3.8542159142019053`*^9, 3.854274692183316*^9, 3.8542747374904957`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"85f2162c-e90f-4829-805d-4e24344a2119"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test11", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"test11ES", "/.", 
         RowBox[{"{", " ", 
          RowBox[{"\[CurlyEpsilon]", " ", "\[Rule]", "ep"}], "}"}]}], "/.", 
        "srep"}], ")"}], "-", "test11SD"}], "]"}], ",", "ep", ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.854207785342602*^9, 3.854207788423777*^9}, {
   3.8542079646941338`*^9, 3.8542079676579933`*^9}, 3.854208136290065*^9, {
   3.8542083379632053`*^9, 3.854208339343001*^9}, {3.8542088429515877`*^9, 
   3.854208846245028*^9}, {3.854209113297831*^9, 3.854209116233745*^9}, {
   3.8542107453400297`*^9, 3.854210748395076*^9}, {3.8542112480614443`*^9, 
   3.8542112510656776`*^9}, {3.85421214667968*^9, 3.8542121515253267`*^9}, {
   3.8542136640429688`*^9, 3.854213670152863*^9}, {3.854215005257998*^9, 
   3.8542150074542093`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4629a352-cd41-401d-b484-abd18fd70d9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "0.000011764786926521387`"}], "+", 
    RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
  RowBox[{"0.000021`", " ", "pm11"}], "+", 
  RowBox[{"ep", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.000017475109605508132`"}], "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{"0.000078`", " ", "pm12"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.000014250172627960913`"}], "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{"0.000179`", " ", "pm13"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["ep", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1.853330956924637`*^-6", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
     RowBox[{"0.000288`", " ", "pm14"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.854207789124661*^9, 3.854207968747254*^9, {3.8542083326576014`*^9, 
   3.854208339913046*^9}, {3.854208498592597*^9, 3.854208525332313*^9}, 
   3.854208586375217*^9, 3.8542086194903173`*^9, 3.854208847434477*^9, 
   3.854209116960637*^9, 3.854209721395652*^9, 3.854210292893385*^9, 
   3.8542107714522247`*^9, 3.85421125207364*^9, 3.854211337877432*^9, 
   3.854212152347074*^9, {3.854213664822101*^9, 3.854213671380845*^9}, 
   3.854215924803309*^9, 3.8542746959291563`*^9, 3.854274745956696*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8d4e2643-a20d-4a9c-b18f-7424cb4a19e7"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1849, 1025},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.4 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 268, 5, 66, "Input",ExpressionUUID->"93431e87-88f1-481c-8761-b035c9769381",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[851, 29, 129, 2, 44, "Input",ExpressionUUID->"8d244260-bb14-4269-8b45-6d86458accf0"],
Cell[CellGroupData[{
Cell[1005, 35, 687, 11, 65, "Print",ExpressionUUID->"0babfc99-c134-4c58-8f6b-36dfb931bbc3"],
Cell[1695, 48, 576, 10, 35, "Print",ExpressionUUID->"b5acd288-9ca9-46ca-96dc-868b060bd3f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2320, 64, 443, 7, 73, "Code",ExpressionUUID->"81b64603-ab8e-4b83-a774-774c8f47e8a0"],
Cell[2766, 73, 3400, 82, 181, "Print",ExpressionUUID->"ba6e7eb0-125b-453d-9e05-41da6c8d5366"]
}, Open  ]],
Cell[6181, 158, 1773, 35, 232, "Input",ExpressionUUID->"be8a25b6-9447-4183-bce8-afa5d2352e38",
 InitializationCell->True],
Cell[7957, 195, 2843, 51, 66, "Input",ExpressionUUID->"47a43bb7-4d53-46ed-a4e0-5a5cf9ac9aff",
 InitializationCell->True],
Cell[10803, 248, 578, 12, 66, "Input",ExpressionUUID->"7514a622-fdbf-49a1-9a5d-d69021dfa066",
 InitializationCell->True],
Cell[11384, 262, 1917, 52, 166, "Input",ExpressionUUID->"585de22c-0ad4-453b-a0d6-d9285f743878",
 InitializationCell->True],
Cell[13304, 316, 343, 7, 66, "Input",ExpressionUUID->"860f7d87-a656-4cb9-8f84-3d4eaf33c305",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[13672, 327, 1586, 42, 100, "Input",ExpressionUUID->"032f06b2-caf0-4079-abd6-69747f4d18c4",
 InitializationCell->True],
Cell[15261, 371, 1492, 39, 74, "Output",ExpressionUUID->"6e1f3f95-f9e8-4631-9a0e-08ea1406d7fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16790, 415, 360, 8, 90, "Input",ExpressionUUID->"033c9e94-26ef-4385-912c-08edc3a3ce6e",
 InitializationCell->True],
Cell[17153, 425, 411, 8, 67, "Output",ExpressionUUID->"bba0c9fa-4d6c-462e-aadd-b072c4c0a7a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17601, 438, 377, 7, 76, "Subsection",ExpressionUUID->"42247426-ae6d-40a0-8a7e-9dad25a8644f"],
Cell[CellGroupData[{
Cell[18003, 449, 224, 4, 44, "Input",ExpressionUUID->"a7df332d-45b2-4f8c-81bf-9652ee514c91"],
Cell[18230, 455, 292, 6, 50, "Output",ExpressionUUID->"18ca9a5e-fd07-48be-a30f-b1e9e88f261c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18559, 466, 4646, 91, 85, "Input",ExpressionUUID->"4dfaa05a-bb5b-4341-84d7-09fd1e611145"],
Cell[23208, 559, 4326, 88, 1182, "Print",ExpressionUUID->"e059f063-1075-4018-9f08-3f2eadb09f38"],
Cell[27537, 649, 2328, 58, 108, "Output",ExpressionUUID->"63273594-237c-40a7-8ae4-de45b655f0c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29902, 712, 768, 18, 44, "Input",ExpressionUUID->"69cae468-0427-4eba-873c-82d6ad5f1a78"],
Cell[30673, 732, 384, 7, 35, "Print",ExpressionUUID->"6b250cf0-6b31-4021-9296-50f13773fcb4"],
Cell[31060, 741, 1065, 29, 73, "Output",ExpressionUUID->"8151d33a-de65-4d28-bca1-27b6a254c6e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32162, 775, 546, 14, 44, "Input",ExpressionUUID->"4e16689e-1515-4079-b9b4-64b4878b4088"],
Cell[32711, 791, 1774, 48, 84, "Output",ExpressionUUID->"1443f8e2-da1d-4ac7-9868-e9a7849c7ece"]
}, Open  ]],
Cell[34500, 842, 154, 3, 44, "Input",ExpressionUUID->"1f574ffd-3ae8-4a6b-9f01-901753a875bf"]
}, Closed]],
Cell[CellGroupData[{
Cell[34691, 850, 401, 7, 52, "Subsection",ExpressionUUID->"14bd4696-1c50-45b7-bfbc-34d0c1911cd6"],
Cell[CellGroupData[{
Cell[35117, 861, 250, 5, 44, "Input",ExpressionUUID->"2cf2bba8-c102-4ba9-b4ae-138257d971d1"],
Cell[35370, 868, 319, 7, 50, "Output",ExpressionUUID->"7912e4e2-a6e1-4563-a272-4310d852f901"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35726, 880, 4890, 94, 85, "Input",ExpressionUUID->"77101c59-d48e-42b4-85a2-2c30bb9666fe"],
Cell[40619, 976, 5223, 97, 1207, "Print",ExpressionUUID->"1211f5ad-655d-4a5e-bb07-73d1f03526ed"],
Cell[45845, 1075, 3218, 82, 167, "Output",ExpressionUUID->"57570874-c32c-4e47-ab2d-417f5826e623"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49100, 1162, 1202, 30, 78, "Input",ExpressionUUID->"8bae6b77-3384-46cb-9528-53a0fe1b3fe1"],
Cell[50305, 1194, 434, 8, 35, "Print",ExpressionUUID->"72ca6aa1-ac25-4c4d-97bc-b9f12c248d3a"],
Cell[50742, 1204, 13327, 390, 499, "Output",ExpressionUUID->"9bd11828-d3fe-4c60-98aa-9704789fd7d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64106, 1599, 659, 16, 44, "Input",ExpressionUUID->"2b9f3ce8-c25f-4091-8098-3012083b5118"],
Cell[64768, 1617, 2665, 72, 143, "Output",ExpressionUUID->"54247c8a-f9c3-4795-a8c9-13c1bba0d3b9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[67482, 1695, 475, 8, 52, "Subsection",ExpressionUUID->"1b53db51-2c6c-4655-b335-1353364ceb25"],
Cell[CellGroupData[{
Cell[67982, 1707, 272, 5, 44, "Input",ExpressionUUID->"c455be00-a254-4c64-99ee-a326da35f1fa"],
Cell[68257, 1714, 340, 7, 50, "Output",ExpressionUUID->"38bee3de-393e-4df9-a798-6bafbd2f9ac1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68634, 1726, 5426, 101, 85, "Input",ExpressionUUID->"f1179e1a-4c66-4b6b-8160-a8278eed2ee7"],
Cell[74063, 1829, 5729, 108, 1207, "Print",ExpressionUUID->"4726ad33-38ee-4900-99f3-556a23c28cba"],
Cell[79795, 1939, 3694, 91, 143, "Output",ExpressionUUID->"1e719af8-7b56-4dd5-8405-e2551507967b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83526, 2035, 1205, 28, 44, "Input",ExpressionUUID->"ffd67a68-c690-4ad9-abe4-2c278d5fb647"],
Cell[84734, 2065, 427, 8, 35, "Print",ExpressionUUID->"496bfbd6-5de4-4989-ae69-afa69e791696"],
Cell[85164, 2075, 493, 11, 142, "Message",ExpressionUUID->"92c5df47-97a8-4275-909c-56131e3433c3"],
Cell[85660, 2088, 986, 20, 69, "Output",ExpressionUUID->"f514d890-3708-4884-85fd-8983fd4c03d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86683, 2113, 537, 14, 44, "Input",ExpressionUUID->"e5b75ec6-a7f0-460f-a417-d7ab591cdb55"],
Cell[87223, 2129, 2425, 72, 143, "Output",ExpressionUUID->"a4500c53-24fc-46fe-83ce-9c5b7826d96f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[89697, 2207, 498, 8, 52, "Subsection",ExpressionUUID->"7485e2f8-8fd8-4f17-80c9-b55a21377dec"],
Cell[CellGroupData[{
Cell[90220, 2219, 296, 5, 44, "Input",ExpressionUUID->"b9afb36f-d8c0-4c55-b252-6d463306092a"],
Cell[90519, 2226, 365, 7, 50, "Output",ExpressionUUID->"33bf13c9-c085-4ee1-8bc7-c5d51c8ca947"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90921, 2238, 5304, 100, 85, "Input",ExpressionUUID->"2027b879-69cb-4c44-bec5-5e05cc041002"],
Cell[96228, 2340, 5540, 101, 1207, "Print",ExpressionUUID->"a7a3e68c-dbb5-405e-b04c-8b94dd6f3c12"],
Cell[101771, 2443, 3533, 84, 143, "Output",ExpressionUUID->"2eac667b-d0e9-4cf3-8881-4d0cba872215"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105341, 2532, 1251, 28, 44, "Input",ExpressionUUID->"98a6ce41-0224-4322-8f60-4dfb48372d0f"],
Cell[106595, 2562, 406, 8, 35, "Print",ExpressionUUID->"10670a64-ee7c-4680-81d7-a02777835c70"],
Cell[107004, 2572, 639, 13, 142, "Message",ExpressionUUID->"a44196f9-ea9a-4745-93d5-f741b06ff83b"],
Cell[107646, 2587, 963, 19, 69, "Output",ExpressionUUID->"27200be7-965f-489a-826c-9986183a47a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108646, 2611, 590, 15, 44, "Input",ExpressionUUID->"d386d6dc-fa9d-4080-8eef-bb5bb5033c57"],
Cell[109239, 2628, 2455, 69, 143, "Output",ExpressionUUID->"fbed77fc-3977-4e6f-b405-2bbc2b9f4bfc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[111743, 2703, 499, 8, 52, "Subsection",ExpressionUUID->"a71c8a38-0213-41a1-b4cd-0b363d912edf"],
Cell[CellGroupData[{
Cell[112267, 2715, 294, 5, 44, "Input",ExpressionUUID->"0f310620-91ab-4b3f-afa1-e3d69b695a8f"],
Cell[112564, 2722, 338, 7, 50, "Output",ExpressionUUID->"e6a8579e-f2b4-4a24-bcc9-9cd2f05c6790"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112939, 2734, 5651, 105, 85, "Input",ExpressionUUID->"b2d9fc5a-3db4-450e-b6c0-669a07f08774"],
Cell[118593, 2841, 5864, 106, 1231, "Print",ExpressionUUID->"78a3731a-ec9d-4bc6-8394-7905d481c481"],
Cell[124460, 2949, 3776, 88, 167, "Output",ExpressionUUID->"5674f3de-cf4a-4c5e-a2f0-3d7ebdd01c2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128273, 3042, 284, 6, 44, "Input",ExpressionUUID->"013ff976-ad6a-4477-bfe8-54e4d721091b"],
Cell[128560, 3050, 263, 5, 35, "Print",ExpressionUUID->"34d77314-2406-4a3f-b594-fbe789728e44"],
Cell[128826, 3057, 5253, 146, 339, "Output",ExpressionUUID->"1f0439bd-6ba3-405a-ac88-d17484847474"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134116, 3208, 1522, 32, 78, "Input",ExpressionUUID->"e8c36926-1450-4374-b3f5-00c5e0a6c5a6"],
Cell[135641, 3242, 601, 10, 35, "Print",ExpressionUUID->"aea9c0cf-572a-4a7f-b0c1-6640e9832e8f"],
Cell[136245, 3254, 839, 16, 142, "Message",ExpressionUUID->"d358b326-ca27-4dc1-89fd-1a3cb6d7f572"],
Cell[137087, 3272, 839, 16, 142, "Message",ExpressionUUID->"14421306-4f92-4a8f-af44-bce7df9a9f6b"],
Cell[137929, 3290, 1968, 50, 131, "Output",ExpressionUUID->"ad559f79-fea0-42b5-8a77-31d04a7c38d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139934, 3345, 665, 16, 44, "Input",ExpressionUUID->"4b7e916f-c119-4a0c-85c6-e8ff3d8cdebd"],
Cell[140602, 3363, 2674, 73, 143, "Output",ExpressionUUID->"6ffd162b-4633-4a52-815f-70440b660de2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143325, 3442, 527, 9, 52, "Subsection",ExpressionUUID->"e6f6a0b3-af3a-4c49-a9e5-93d2aa419a7e"],
Cell[CellGroupData[{
Cell[143877, 3455, 322, 6, 44, "Input",ExpressionUUID->"cffce618-faf7-401a-9de1-87854f99de93"],
Cell[144202, 3463, 387, 8, 50, "Output",ExpressionUUID->"e0e7fefb-490d-4f87-8826-64a7759143ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144626, 3476, 5494, 102, 85, "Input",ExpressionUUID->"47e77ba7-6247-4218-ae5a-9eabed45e7a1"],
Cell[150123, 3580, 4785, 88, 1036, "Print",ExpressionUUID->"d55fdb81-d0ba-4519-ad12-ee8191fe42d5"],
Cell[154911, 3670, 3026, 68, 84, "Output",ExpressionUUID->"160436ac-e488-4ba8-acd1-732d4c205b75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157974, 3743, 1580, 34, 78, "Input",ExpressionUUID->"3a26edc0-9921-4a62-8e05-6fb5d990ed03"],
Cell[159557, 3779, 650, 11, 35, "Print",ExpressionUUID->"2f00ef25-81a4-43ba-86b9-8852c1e64c25"],
Cell[160210, 3792, 888, 17, 142, "Message",ExpressionUUID->"836baa69-b1ce-49c8-975b-601a14165fa4"],
Cell[161101, 3811, 888, 17, 142, "Message",ExpressionUUID->"edaa5ea2-427a-4c6b-ba42-dbe357a2d629"],
Cell[161992, 3830, 1553, 36, 50, "Output",ExpressionUUID->"985bbdbd-4e5d-43b3-a98b-e4baeb6eeb2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163582, 3871, 721, 18, 44, "Input",ExpressionUUID->"97fdea7d-2eec-4557-a0ec-54f937807908"],
Cell[164306, 3891, 1977, 55, 84, "Output",ExpressionUUID->"bbe8578f-dd20-46a9-aa0e-60289e60929f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166332, 3952, 545, 8, 52, "Subsection",ExpressionUUID->"afc4a4cc-4b94-4880-a978-aabdd51075b5"],
Cell[CellGroupData[{
Cell[166902, 3964, 343, 6, 44, "Input",ExpressionUUID->"1ea1c573-e8c5-45a4-804c-d18526e76a77"],
Cell[167248, 3972, 458, 9, 50, "Output",ExpressionUUID->"9838dbb0-e77c-40f9-96ad-56ad09ba2cca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167743, 3986, 5543, 103, 85, "Input",ExpressionUUID->"29cbbfc8-6c96-4a62-93be-9681004647c2"],
Cell[173289, 4091, 5793, 106, 1231, "Print",ExpressionUUID->"6ee5d4e6-c9b4-4232-97b7-2fd44af97bcb"],
Cell[179085, 4199, 3771, 86, 151, "Output",ExpressionUUID->"48427e5f-7a15-4ebc-a11b-7b9ce5fc7b7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182893, 4290, 1750, 36, 78, "Input",ExpressionUUID->"e9f5ac3e-0754-439f-b0bc-1584f7fec524"],
Cell[184646, 4328, 286, 5, 35, "Print",ExpressionUUID->"4ede0961-f228-4204-9c44-42e7e102ff86"],
Cell[184935, 4335, 981, 18, 142, "Message",ExpressionUUID->"2152a650-78ab-4924-bdb7-84bb58308e89"],
Cell[185919, 4355, 1570, 34, 79, "Output",ExpressionUUID->"f81d99b8-4a93-4b6b-aaf4-bda8401862ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187526, 4394, 767, 18, 44, "Input",ExpressionUUID->"928e8f55-4214-4e3e-8c38-606337dfeb26"],
Cell[188296, 4414, 2675, 73, 151, "Output",ExpressionUUID->"d899ef75-742a-402e-adb6-5ba6591e5f20"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[191020, 4493, 643, 10, 52, "Subsection",ExpressionUUID->"98d238e6-6278-4b99-ae83-25f5dc927a3f"],
Cell[CellGroupData[{
Cell[191688, 4507, 365, 6, 44, "Input",ExpressionUUID->"a4bf52e4-c8da-4f4d-aab8-3d4a6da2758d"],
Cell[192056, 4515, 533, 10, 50, "Output",ExpressionUUID->"11e3605b-032b-43bd-95a6-ab36dfad49b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192626, 4530, 5617, 104, 85, "Input",ExpressionUUID->"70b61482-2492-41ae-9dc0-c6c34a8d1efc"],
Cell[198246, 4636, 5052, 92, 1085, "Print",ExpressionUUID->"d8c84d11-ff7d-490f-b402-166522baeff0"],
Cell[203301, 4730, 3106, 68, 84, "Output",ExpressionUUID->"31c8236d-fa44-4309-a0f9-79c71bd3ed3e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206444, 4803, 1796, 36, 78, "Input",ExpressionUUID->"ba42e895-960f-43e4-9615-9a5dc357d758"],
Cell[208243, 4841, 411, 7, 35, "Print",ExpressionUUID->"457e825e-3787-4ced-9233-53d029abee2f"],
Cell[208657, 4850, 500, 11, 142, "Message",ExpressionUUID->"437e12f0-9353-460b-b019-bf27be56976d"],
Cell[209160, 4863, 500, 11, 142, "Message",ExpressionUUID->"b5d6b683-9308-48e6-9509-d31866dc20a3"],
Cell[209663, 4876, 493, 11, 142, "Message",ExpressionUUID->"39f2789f-0460-4312-9b70-eac513fcab2a"],
Cell[210159, 4889, 1748, 38, 50, "Output",ExpressionUUID->"2ab866ad-6a09-49d6-af38-522cd1cc70f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211944, 4932, 815, 18, 44, "Input",ExpressionUUID->"296d7bad-3301-4a5d-a91e-f3d8f2368bd5"],
Cell[212762, 4952, 2029, 54, 84, "Output",ExpressionUUID->"1c0995ed-a9bf-4c6a-81f3-328d95166a05"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[214840, 5012, 673, 11, 52, "Subsection",ExpressionUUID->"2dfda368-3f4c-493d-894f-2e6abf1b64b6"],
Cell[CellGroupData[{
Cell[215538, 5027, 393, 7, 44, "Input",ExpressionUUID->"12cfcd6f-7c7b-44e0-89e4-8e6321141f84"],
Cell[215934, 5036, 481, 9, 50, "Output",ExpressionUUID->"10cf4321-463e-436a-96ec-5cee24bb6b20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216452, 5050, 5682, 105, 85, "Input",ExpressionUUID->"88d972e9-36b3-4141-8ccb-15eb16584594"],
Cell[222137, 5157, 4934, 91, 1060, "Print",ExpressionUUID->"966458dc-204d-4b93-ae7c-c8d0e1233ec2"],
Cell[227074, 5250, 3126, 68, 84, "Output",ExpressionUUID->"4d84b3f8-0f57-457d-aabd-b6cde93480b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230237, 5323, 1870, 37, 78, "Input",ExpressionUUID->"6ce4672e-a990-4247-b7d3-0212a3d32564"],
Cell[232110, 5362, 458, 8, 35, "Print",ExpressionUUID->"5006b1b9-7b72-4846-842f-e30ec16d9716"],
Cell[232571, 5372, 1264, 20, 50, "Output",ExpressionUUID->"ce760a9b-cbd6-4c65-9307-e64858f83db0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233872, 5397, 869, 19, 44, "Input",ExpressionUUID->"063ba05d-a899-4d45-aa7f-23fe26ff9ea1"],
Cell[234744, 5418, 2017, 53, 84, "Output",ExpressionUUID->"dbf19bed-adf9-44c9-b55f-cd440a615886"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[236810, 5477, 722, 11, 52, "Subsection",ExpressionUUID->"227f3c95-bf1b-46ca-8a21-4b3d8f437269"],
Cell[CellGroupData[{
Cell[237557, 5492, 440, 7, 44, "Input",ExpressionUUID->"506c8930-294f-42a6-a5ac-ce60e53209da"],
Cell[238000, 5501, 481, 9, 50, "Output",ExpressionUUID->"47413477-1fe4-4726-bff3-a6e6d36df3bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238518, 5515, 6034, 110, 85, "Input",ExpressionUUID->"a7eb7805-fd84-4738-ae90-f12bac9cc4e4"],
Cell[244555, 5627, 5149, 94, 1085, "Print",ExpressionUUID->"f9bf1aee-346c-4e7c-a8ad-ea2c428c60f3"],
Cell[249707, 5723, 3303, 72, 84, "Output",ExpressionUUID->"3a380876-da5b-4cc8-9305-f0f466d7bdd2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253047, 5800, 1924, 38, 78, "Input",ExpressionUUID->"637598d4-154b-4db6-b9de-92b9816d29da"],
Cell[254974, 5840, 506, 8, 35, "Print",ExpressionUUID->"65938b96-6db9-407b-889e-fec66ce856d3"],
Cell[255483, 5850, 1849, 40, 50, "Output",ExpressionUUID->"4f1166c6-d14e-45a6-ae4e-52a45276eea6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257369, 5895, 919, 19, 44, "Input",ExpressionUUID->"215328ae-9909-46fd-b749-bbb1e7ccc0e7"],
Cell[258291, 5916, 2088, 52, 84, "Output",ExpressionUUID->"0f6a161a-ef63-49a9-823a-b800e1d9d176"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260416, 5973, 939, 24, 111, "Input",ExpressionUUID->"1291c331-0713-443b-99e5-892e74adc511"],
Cell[261358, 5999, 336, 7, 35, "Print",ExpressionUUID->"437f02ac-ab3e-403a-b533-fd526b1b7925"],
Cell[261697, 6008, 9424, 136, 2169, "Output",ExpressionUUID->"5660487d-eb40-4857-a382-dd92c7282b73"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[271170, 6150, 748, 12, 52, "Subsection",ExpressionUUID->"dcc5ee21-6608-4867-b916-08360d87d549"],
Cell[CellGroupData[{
Cell[271943, 6166, 466, 8, 44, "Input",ExpressionUUID->"e038959b-c848-4cf9-931b-e20efbf65e22"],
Cell[272412, 6176, 555, 10, 50, "Output",ExpressionUUID->"e80caba0-e573-4f55-9486-39c48fe7d337"]
}, Open  ]],
Cell[272982, 6189, 227, 4, 44, "Input",ExpressionUUID->"278a6b05-ab56-443e-8f06-d2e6fe66f2af"],
Cell[CellGroupData[{
Cell[273234, 6197, 887, 21, 68, "Input",ExpressionUUID->"24fe09c1-1f91-496d-ba48-a9dcf4ebf249"],
Cell[274124, 6220, 388, 9, 67, "Output",ExpressionUUID->"14fae8ef-5a15-4d7e-bc6e-f3345424c6a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274549, 6234, 6150, 111, 85, "Input",ExpressionUUID->"ddea7712-9f0c-4d57-b309-2927c34a8245"],
Cell[280702, 6347, 5040, 94, 1085, "Print",ExpressionUUID->"15423d44-8eda-4522-a6ed-5a8cb790d600"],
Cell[285745, 6443, 895, 20, 50, "Output",ExpressionUUID->"e6c24445-5ef4-4485-91f6-2748df584c16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286677, 6468, 2023, 39, 78, "Input",ExpressionUUID->"166f170f-ca4f-4c64-bbf2-4b9070544994"],
Cell[288703, 6509, 630, 10, 35, "Print",ExpressionUUID->"3c7b7d61-115a-461b-bed0-1232b5f20c6f"],
Cell[289336, 6521, 581, 12, 88, "Message",ExpressionUUID->"b086571a-fa1c-460e-aa43-c80328c0f23c"],
Cell[289920, 6535, 586, 12, 88, "Message",ExpressionUUID->"e39acd6e-8f9d-4513-8700-4bc18f90606b"],
Cell[290509, 6549, 581, 12, 88, "Message",ExpressionUUID->"dc4dc471-c45e-48e6-8e5f-6cddffc8571c"],
Cell[291093, 6563, 538, 12, 33, "Message",ExpressionUUID->"4ff8503e-84e5-47a8-a444-4b0b9e3b093e"],
Cell[291634, 6577, 1849, 34, 54, "Output",ExpressionUUID->"85f2162c-e90f-4829-805d-4e24344a2119"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293520, 6616, 1023, 21, 44, "Input",ExpressionUUID->"4629a352-cd41-401d-b484-abd18fd70d9f"],
Cell[294546, 6639, 1622, 40, 87, "Output",ExpressionUUID->"8d4e2643-a20d-4a9c-b18f-7424cb4a19e7"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DE_numerical_cheks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77505,       2001]
NotebookOptionsPosition[     72958,       1913]
NotebookOutlinePosition[     73322,       1929]
CellTagsIndexPosition[     73279,       1926]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"<<", "SummerTime`"}]], "Code",
 CellChangeTimes->{{3.820982559967054*^9, 3.82098258765801*^9}, {
  3.8227984569866877`*^9, 3.822798460512171*^9}, {3.828147313436371*^9, 
  3.828147315475258*^9}, {3.831525782718596*^9, 3.831525782952776*^9}, {
  3.832888526709978*^9, 3.8328885268445597`*^9}, {3.832895538960492*^9, 
  3.832895539516513*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"aa0b205d-43eb-4e18-965a-e85c86c42ba6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   StyleBox["\<\"********* \"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[4, 9], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    BackFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    GraphicsColor->RGBColor[0, 
      Rational[4, 9], 0],
    FontColor->RGBColor[0, 
      Rational[4, 9], 0]], "\[InvisibleSpace]", 
   StyleBox["\<\"SummerTime v1.2\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[4, 9], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    BackFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    GraphicsColor->RGBColor[0, 
      Rational[4, 9], 0],
    FontWeight->Bold,
    FontColor->RGBColor[0, 
      Rational[4, 9], 0]], "\[InvisibleSpace]", 
   StyleBox["\<\" *********\"\>",
    StripOnInput->False,
    LineColor->RGBColor[0, 
      Rational[4, 9], 0],
    FrontFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    BackFaceColor->RGBColor[0, 
      Rational[4, 9], 0],
    GraphicsColor->RGBColor[0, 
      Rational[4, 9], 0],
    FontColor->RGBColor[0, 
      Rational[4, 9], 0]], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Release date:     \"\>", 
   "\[InvisibleSpace]", "\<\"4.03.2018\"\>", 
   "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Additional tools: \"\>", 
   "\[InvisibleSpace]", "\<\"none\"\>", "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Parallel kernels: \"\>", "\[InvisibleSpace]", 
   "4", "\[InvisibleSpace]", "\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"For help and more information about this \
package, type \"\>", "\[InvisibleSpace]", 
   StyleBox["\<\"?SummerTime`*\"\>",
    StripOnInput->False,
    FontWeight->Bold], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
   Style["********* ", 
    RGBColor[0, 
     Rational[4, 9], 0]], 
   Style["SummerTime v1.2", 
    RGBColor[0, 
     Rational[4, 9], 0], Bold], 
   Style[" *********", 
    RGBColor[0, 
     Rational[4, 9], 0]], "\n", "Release date:     ", "4.03.2018", "\n", 
   "Additional tools: ", "none", "\n", "Parallel kernels: ", 4, "\n\n", 
   "For help and more information about this package, type ", 
   Style["?SummerTime`*", Bold], "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.833634899566477*^9, 3.833634899918812*^9}, 
   3.833693298839697*^9, 3.8337069232900963`*^9, 3.838220337855996*^9, 
   3.838284070774107*^9, 3.838383788330077*^9, {3.8383839544832687`*^9, 
   3.8383839668093967`*^9}, 3.838403753064639*^9, 3.8385510360602913`*^9, 
   3.8385736398701677`*^9, 3.8385769726212273`*^9, 3.838622600037218*^9, 
   3.838642272189479*^9, 3.838649394954545*^9, 3.838651755195456*^9, 
   3.83873149875451*^9, 3.838986765869253*^9, 3.838999990948957*^9, 
   3.839524392562786*^9, 3.839688930902965*^9, 3.8396919820786943`*^9, 
   3.839935315016852*^9, 3.840016735178026*^9, 3.84046049735707*^9, 
   3.84182126136838*^9, 3.841821958731791*^9, 3.8465108377174873`*^9, 
   3.8466034014825583`*^9, 3.846604692865834*^9, 3.8541900093330383`*^9, 
   3.854206480967053*^9, 3.8542068569777603`*^9, 3.854210553532381*^9, 
   3.8542108127017107`*^9, 3.854210863695117*^9, 3.8542110382147007`*^9, 
   3.854214249257146*^9, 3.854214396535963*^9, 3.8542160643359337`*^9, 
   3.854220097899652*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"742ee237-3dbe-4424-b959-05236e20203a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8477258828677263`*^9, 3.84772590846771*^9}, {
  3.847725943011825*^9, 3.8477259533837*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"166e32f3-fdb4-4866-bcf1-6e9d786c84cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Msub", "=", 
  RowBox[{"Get", "[", "\"\<Data/M_ABep.txt\>\"", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.814552587559514*^9, 3.8145526291826277`*^9}, {
   3.847729028256094*^9, 3.8477290361551847`*^9}, 3.847729168788707*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"c99479fc-8ba3-4093-a7d4-f5336d3f6a7a"],

Cell[BoxData["\<\"Matrix M in A+Bep form for the differential equation, for \
the exact Frobenius method\"\>"], "Print",
 CellChangeTimes->{
  3.847729036980899*^9, 3.847729169488471*^9, {3.8542160646642723`*^9, 
   3.8542160647776823`*^9}, 3.8542200982178593`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"e3c34e9b-84ae-4d81-b68e-32f82ef02388"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", "s"]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "s"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}], "s"], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"2", " ", "s", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]]}], ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[CurlyEpsilon]"}], "s"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}], "s"], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "s"}], "-", 
        RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"2", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "\[CurlyEpsilon]", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"8", " ", "s"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
       RowBox[{"4", " ", "s"}]]}], ",", "0", ",", "\[CurlyEpsilon]", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], 
       RowBox[{"2", " ", "s"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", "s"]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["\[CurlyEpsilon]", 
      RowBox[{"4", " ", "s"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "s"}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
      RowBox[{"2", " ", "s"}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], "s"], ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[CurlyEpsilon]"}], "s"]}], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"11", " ", "s"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "s", " ", "\[CurlyEpsilon]"}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"6", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"16", " ", "s", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", "+", 
        RowBox[{"10", " ", "s"}], "+", 
        RowBox[{"6", " ", "\[CurlyEpsilon]"}], "-", 
        RowBox[{"68", " ", "s", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "2"], " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"20", " ", "\[CurlyEpsilon]"}], "+", 
         RowBox[{"8", " ", "s", " ", "\[CurlyEpsilon]"}]}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}]}]], ",", 
     RowBox[{"1", "-", "\[CurlyEpsilon]"}], ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"4", " ", "s"}]]}], ",", 
     FractionBox[
      RowBox[{"4", "+", "s", "+", 
       RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.814552624291235*^9, 3.8145526298085003`*^9}, {
   3.847729032705474*^9, 3.847729036985784*^9}, 3.8477291694934893`*^9, {
   3.854216064667643*^9, 3.8542160647812843`*^9}, 3.854220098220872*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"42e0e8f9-89b7-4e52-a235-bd9e7a978175"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tsub", "=", 
  RowBox[{"Get", "[", "\"\<Data/T_ABep.txt\>\"", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.814552636306212*^9, 3.8145526420161333`*^9}, {
   3.8145527214996347`*^9, 3.814552724704835*^9}, {3.847729077546358*^9, 
   3.847729087986394*^9}, {3.847729183823971*^9, 3.847729186017219*^9}, 
   3.847729216490685*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"224d9faf-5293-486a-a794-159e9306c318"],

Cell[BoxData["\<\"Transformation matrix T for the differential equation, for \
the exact Frobenius method\"\>"], "Print",
 CellChangeTimes->{3.847729232531108*^9, 3.8542160647048407`*^9, 
  3.85422009826507*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"c644da0f-9e82-4dac-bf9a-156a70172659"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "2"]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "3"]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "3"]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]]}], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"]}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.847729232533424*^9, 3.854216064706953*^9, 
  3.8542200982675047`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"d7e24839-a2fe-42e7-907c-cf2ed67168f8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "derivative", " ", "from", " ", "expressions", " ", "with", " ", "TS"}], 
   " ", "***********)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DTS", "[", 
      RowBox[{
       RowBox[{"a_", " ", "+", "b_"}], ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"DTS", "[", 
       RowBox[{"a", " ", ",", "s"}], "]"}], "+", 
      RowBox[{"DTS", "[", 
       RowBox[{"b", ",", "s"}], "]"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"DTS", "[", 
      RowBox[{
       RowBox[{"a_", "*", "b_"}], ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"DTS", "[", 
        RowBox[{"b", " ", ",", "s"}], "]"}]}], "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "s"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DTS", "[", 
      RowBox[{
       RowBox[{"TS", "[", 
        RowBox[{
         RowBox[{"c_", "*", 
          SuperscriptBox["s_", 
           RowBox[{"n", "+", "a_"}]]}], ",", "l_"}], "]"}], ",", "s_"}], 
      "]"}], ":=", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{
        RowBox[{"c", "*", 
         RowBox[{"(", 
          RowBox[{"n", "+", "a"}], ")"}], "*", 
         SuperscriptBox["s", 
          RowBox[{"n", "+", "a", "-", "1"}]]}], ",", "l"}], "]"}], "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"c", ",", "s"}], "]"}]}]}], ";"}], "    ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DTS", "[", 
      RowBox[{"a_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a", ",", "s"}], "]"}], "/;", 
      RowBox[{"FreeQ", "[", 
       RowBox[{"a", ",", "TS"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DTS", "[", 
      RowBox[{"l_List", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"DTS", "[", 
        RowBox[{"##", ",", "s"}], "]"}], "&"}], "/@", "l"}]}], ";"}], "   ", 
   "\[IndentingNewLine]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.838547034043679*^9, 3.838547101704294*^9}, {
   3.838547135464119*^9, 3.838547257306694*^9}, {3.838547765193478*^9, 
   3.838547842924676*^9}, {3.8385478783426*^9, 3.838547896068838*^9}, {
   3.838548051802672*^9, 3.838548127660347*^9}, 3.8385482317465*^9, {
   3.838548342336544*^9, 3.838548459303524*^9}, {3.838552384310844*^9, 
   3.838552472227474*^9}, {3.838553511417704*^9, 3.838553650855866*^9}, {
   3.8385539067773533`*^9, 3.838553912293332*^9}, {3.8386315546000233`*^9, 
   3.8386315617632427`*^9}, {3.838736686615561*^9, 3.838736698207796*^9}, {
   3.8387368038377733`*^9, 3.8387368880923853`*^9}, {3.838736919844701*^9, 
   3.838736952264061*^9}, 3.8387370122057543`*^9, {3.838737109473934*^9, 
   3.838737111682599*^9}, {3.8404513685736227`*^9, 3.840451420069744*^9}, {
   3.84045155357275*^9, 3.840451597109983*^9}, 3.840451714956881*^9, {
   3.840451911004304*^9, 3.840451944410557*^9}, {3.840452093364574*^9, 
   3.8404520955544853`*^9}, 3.840452408744088*^9, {3.840452604003118*^9, 
   3.840452644144699*^9}, {3.840452934295277*^9, 3.8404530268228188`*^9}, {
   3.840453091598343*^9, 3.8404531036869698`*^9}, {3.8411403887458563`*^9, 
   3.841140424859487*^9}, {3.841141257933831*^9, 3.841141276064571*^9}, {
   3.841141311575204*^9, 3.841141331904166*^9}, {3.841141388606538*^9, 
   3.841141390575049*^9}, {3.8411414250403757`*^9, 3.841141514237192*^9}, {
   3.841141580208219*^9, 3.841141585876397*^9}, {3.841143406936749*^9, 
   3.8411434200141773`*^9}, {3.8411443944724197`*^9, 3.841144406810335*^9}, {
   3.843700411137362*^9, 3.843700412215781*^9}, {3.843700742184617*^9, 
   3.843700783295816*^9}, {3.843700818287812*^9, 3.8437008462634974`*^9}, {
   3.85421635052133*^9, 3.854216371918386*^9}, {3.854216414056068*^9, 
   3.854216434301672*^9}, {3.8542165189756804`*^9, 3.8542165223597507`*^9}, {
   3.854216596273428*^9, 3.8542166040693607`*^9}, {3.854216984326647*^9, 
   3.85421701279994*^9}, {3.854220498773119*^9, 
   3.854220499851585*^9}},ExpressionUUID->"c6784cc7-d001-499a-b716-\
8877f92ae6c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}]}], "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.847725981091227*^9, 3.847725986839541*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bded0a45-1480-4ba2-abd2-b166e33af2d8"],

Cell[CellGroupData[{

Cell["Check at particular \[CurlyEpsilon],  solutions are exact in \
\[CurlyEpsilon]", "Subsection",
 CellChangeTimes->{{3.854217321624022*^9, 3.854217376160565*^9}, {
  3.8542205402205887`*^9, 
  3.854220540966773*^9}},ExpressionUUID->"ceae9c4f-a1d9-4592-8323-\
48c26ced0d2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CanonicalMisRes", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", "Tsub", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{"mis", "/.", 
         RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], 
        ")"}]}], ",", "_TS", ",", "Simplify"}], "]"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}, {3.854211228779859*^9, 
   3.8542112304824047`*^9}, 3.854211272705571*^9, {3.8542120962177753`*^9, 
   3.854212137497941*^9}, {3.854213624252522*^9, 3.85421363209813*^9}, {
   3.854216133868*^9, 3.854216215763647*^9}, 3.854216302972205*^9, {
   3.8542174888203697`*^9, 3.8542174970688467`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1f99f8a4-cbc7-490d-b1cf-9b1b2653a22f"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{{3.854216128895206*^9, 3.85421614113737*^9}, {
   3.854216199993541*^9, 3.854216216166288*^9}, 3.8542163032764473`*^9, 
   3.854220098396318*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"8926df29-c396-4b43-a5ea-40520ae70e3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DCanonicalMisRes", "=", 
   RowBox[{"DTS", "[", 
    RowBox[{
     RowBox[{"CanonicalMisRes", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"TS", "[", 
         RowBox[{
          RowBox[{"a_", "*", 
           RowBox[{"(", 
            RowBox[{"4", "+", "s"}], ")"}]}], ",", "l_"}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"TS", "[", 
           RowBox[{"a", ",", "l"}], "]"}]}], "+", 
         RowBox[{"TS", "[", 
          RowBox[{
           RowBox[{"a", "*", "s"}], ",", "l"}], "]"}]}]}], "}"}]}], ",", 
     "s"}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"derivatives", ",", 
    RowBox[{
    "right", " ", "hand", " ", "side", " ", "of", " ", "the", " ", "DE"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8542166766117907`*^9, 3.854216688564706*^9}, {
   3.854216837663378*^9, 3.854216893882224*^9}, 3.8542169703744802`*^9, {
   3.854220559341939*^9, 
   3.8542205858425093`*^9}},ExpressionUUID->"b8374e4a-f918-4482-abb4-\
ab302d3ff61c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NCanonicalMisRes", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CanonicalMisRes", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CurlyEpsilon]", "\[Rule]", " ", 
         FractionBox["1", "3"]}], 
        RowBox[{"(*", " ", 
         RowBox[{
         "solutions", " ", "are", " ", "exact", " ", "in", " ", 
          "\[CurlyEpsilon]"}], "*)"}], ",", 
        RowBox[{"s", "\[Rule]", " ", 
         FractionBox["1", "2"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TS", "[", 
        RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"TriangleSum", "[", 
        RowBox[{"a", ",", "l", ",", "30"}], "]"}]}], "}"}]}], ",", "30"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.854217025967946*^9, 3.8542171043781*^9}, {
  3.854217201462323*^9, 3.8542172163151617`*^9}, {3.8542201098261967`*^9, 
  3.854220110407599*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"efe31ad8-1b14-4c1d-b60a-8e3012ff30c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7974124080824548858662232143381039846111533524607085062671`30.", ",", 
   RowBox[{
    RowBox[{
    "-", "0.216600719883262978881121534616124454413029107101951977302`29.\
84948500216801"}], "+", 
    RowBox[{
    "0.3751634517938058196675576877999107080954180610694428331546`30.\
088045629527837", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.142820398775211250967273839686624155132007823302383735702`30.\
15051499783199", "+", 
    RowBox[{"0``30.092537014111794", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.220609221508150529645373092728977117595714995078889422816`30.\
15051499783199", "+", 
    RowBox[{"0``30.80689133575501", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0325237054126195169463313566612964511468875843083572519139`29.\
570981694276217"}], "+", 
    RowBox[{
    "0.1191600633694815949601797946833098217182673907081758401335`30.\
13491240104198", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0017434709961234575360451075058800151414524574253614908202`28.\
675636054578735"}], "-", 
    RowBox[{
    "0.0520055572404731398232652133150984892892474660577671771738`30.\
150271081813496", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.1344958257883348028602036207298335139476354919283884586655`30.\
15051499783199", "+", 
    RowBox[{"0``31.021806192045414", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0007700233988425680649390237386799576626654987056023379409`28.\
74153773784498"}], "-", 
    RowBox[{
    "0.0094648655247609889436245874394444596752553237917691322736`30.\
08804562944908", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0049322252448133986878850317560739023051848185215416155337`30.", "+", 
    RowBox[{"0``32.45747209609933", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0034578798675002131613791247044637937632277840530729925938`28.\
863168404014193"}], "-", 
    RowBox[{
    "0.0094051461735519561447030814103839342803641774777950741249`30.\
08804562944013", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0076234933020865083222356961276064604759028958052991101815`28.\
97349237796799"}], "-", 
    RowBox[{
    "0.0136263919536978872949738045792263579824852903822312607902`30.\
08804562941472", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.854217037817761*^9, 3.854217057828697*^9}, {
  3.854217096093889*^9, 3.854217107550699*^9}, {3.854220106160626*^9, 
  3.854220114005846*^9}},
 CellLabel->"Out[14]=",ExpressionUUID->"966c6e09-d959-4d1f-ac94-dbfeb151c338"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NDCanonicalMisRes", "=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"DCanonicalMisRes", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[CurlyEpsilon]", "\[Rule]", " ", 
         FractionBox["1", "3"]}], ",", 
        RowBox[{"s", "\[Rule]", " ", 
         FractionBox["1", "2"]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"TS", "[", 
        RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{"TriangleSum", "[", 
        RowBox[{"a", ",", "l", ",", "30"}], "]"}]}], "}"}]}], ",", "30"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.854217113713827*^9, 3.8542171150494833`*^9}, {
  3.8542201181691637`*^9, 3.854220118719242*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"2b4104b2-618e-4fd1-8f30-2b411801a85b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "0.1444004799221753192540810230774163029420194047346346515346`29.\
84948500216801", "-", 
    RowBox[{
    "0.2501089678625372131117051251999404720636120407129618887705`30.\
08804562952784", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.1205566201824612846033098111248257002948633709464902297873`30.\
15051499783199"}], "+", 
    RowBox[{"0``31.06932393384627", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0584530115974872998901707707309703955781595963027431936909`30.\
15051499783199", "+", 
    RowBox[{"0``31.38370810617542", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0456895685449906326431686188895686217177867223116249903129`29.\
808067541490818", "-", 
    RowBox[{
    "0.0895393415053446068492194418242817765720265662005448839454`30.\
10026438068772", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0171344386911099048305853724954274929404740836786441421757`29.\
65535839719689"}], "+", 
    RowBox[{
    "0.0507694960059738241671873028046294117573472230801442720969`30.\
12709136743672", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0735364071693835098817910309096590391985716650262964742718`30.\
15051499783199", "+", 
    RowBox[{"0``31.284012590474674", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0056389574385238428091927594968363701583874798318666165618`29.\
42884505985014"}], "-", 
    RowBox[{
    "0.0110252753969837206453386794787365231047182671297112093875`30.\
088045629382215", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0111422987447554713476074789746593405796032448095916866323`30.", "+", 
    RowBox[{"0``32.10354019934854", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0179776218124782589618224889202896393554082699780405270528`29.\
006961352914892"}], "-", 
    RowBox[{
    "0.0278342997795540949032812383542328520187234509107676899843`30.\
07480537532189", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0388919598913166565540938887431888705184795421937069585431`29.\
080012649378734"}], "-", 
    RowBox[{
    "0.0414279310571191935893546902565233010755099372508195221654`30.\
0132837686723", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.854217119662613*^9, 3.854220123471627*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"36132109-591c-44f8-9987-5f583da87803"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LeftSideOfDE", "=", 
  RowBox[{
   RowBox[{"Msub", ".", "NCanonicalMisRes"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CurlyEpsilon]", "\[Rule]", " ", 
      FractionBox["1", "3"]}], ",", 
     RowBox[{"s", "\[Rule]", " ", 
      FractionBox["1", "2"]}]}], "}"}], 
   RowBox[{"(*", 
    RowBox[{
    "left", " ", "hand", " ", "side", " ", "of", " ", "the", " ", "DE"}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8542171316120768`*^9, 3.854217163745788*^9}, {
  3.854220609952836*^9, 
  3.854220615510994*^9}},ExpressionUUID->"74c51f00-94b5-44d1-b2a1-\
12d326ec114c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
   "0.1444004799221753192540810230774163029420194047346346515347`29.\
84948500216801", "-", 
    RowBox[{
    "0.2501089678625372131117051251999404720636120407129618887697`30.\
088045629527837", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.120556620182461284603309811124825700294854764780635200796`29.\
0157204748737"}], "+", 
    RowBox[{"0``29.93452941088798", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0584530115974872998901707707309703996591470717106589531472`28.\
788555950453286", "+", 
    RowBox[{"0``30.164087526740555", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0456895685449906326431686188895686217177867223116249903121`29.\
44098346155597", "-", 
    RowBox[{
    "0.0895393415053446068492194418242817765720265662005448839464`29.\
73318030075287", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0171344386911099048305853724954274772921453611469576025234`29.\
07626802351173"}], "+", 
    RowBox[{
    "0.0507694960059738241671873028046294578369490439838702224031`29.\
7080097405239", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0735364071693835098817910309096590391985716650262964742719`30.\
15051499783199", "+", 
    RowBox[{"0``31.284012590474674", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.005638957438523842809192759496836370234617477327658610511`28.\
568452180013075"}], "-", 
    RowBox[{
    "0.0110252753969837206453386794787365233113656163250097825602`28.\
871658441524055", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0111422987447554713476074789746593405918206479792126777296`28.\
629525433046354", "+", 
    RowBox[{"0``30.582550634562903", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.0179776218124782589618224889202896393554085717967889289312`28.\
772891739159775"}], "-", 
    RowBox[{
    "0.0278342997795540949032812383542328520187301052362177109156`29.\
80904967708542", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{
    "-", "0.038891959891316656554093888743188880562697361003552143172`28.\
894922229926408"}], "-", 
    RowBox[{
    "0.0414279310571191935893546902565233272577074385269129404603`29.\
204883751994892", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.854217138963333*^9, 3.8542171643501453`*^9}, 
   3.854220127267148*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"1c3a1a31-b831-405f-84c3-a3129be0cdc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "=", 
  RowBox[{"NDCanonicalMisRes", "-", "LeftSideOfDE"}]}]], "Input",
 CellChangeTimes->{{3.8542171710411654`*^9, 3.8542171813608713`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"aa7eb2e7-ae59-497f-8197-987217614ab3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"0``30.388886369868704", "+", 
    RowBox[{"0``30.3888863698687", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``29.903801348763068", "+", 
    RowBox[{"0``29.903801348763068", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.003275284452226", "+", 
    RowBox[{"0``30.138655232945684", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.62599644028403", "+", 
    RowBox[{"0``30.62599644028403", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.740795988130557", "+", 
    RowBox[{"0``30.86221503136395", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.982982594810693", "+", 
    RowBox[{"0``30.982982594810693", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.761144072318025", "+", 
    RowBox[{"0``30.8036521442069", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.56442818046219", "+", 
    RowBox[{"0``30.56965826883146", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.318582136402785", "+", 
    RowBox[{"0``31.17629886648533", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0``30.086790969581497", "+", 
    RowBox[{"0``30.524838104833414", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8542171727551193`*^9, 3.8542171832656403`*^9}, 
   3.854220129062459*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fff04cc5-bbf6-45f6-aa43-52730430fefa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", "test", "]"}]], "Input",
 CellChangeTimes->{{3.854217184610002*^9, 3.854217188033381*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a7e0f325-6221-49f8-b61f-ebb5dd2c30cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.854217188638867*^9, 3.854220132116845*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"120451a8-6a3f-4bca-a1cb-53ff35d6808b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check of Laurent series in \[CurlyEpsilon]", "Subsection",
 CellChangeTimes->{{3.854217321624022*^9, 3.854217408047758*^9}, {
  3.8542174667613792`*^9, 3.8542174712635317`*^9}, {3.8542206966092367`*^9, 
  3.854220707728025*^9}},ExpressionUUID->"9a95e95b-b118-4d0e-a19d-\
af03e363d5f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CanonicalMisResSer", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", "Tsub", "]"}], ".", 
       RowBox[{"(", 
        RowBox[{"mis", "/.", 
         RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}], 
        ")"}]}], ",", "_TS", ",", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"TS", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CurlyEpsilon]", "n_"], "a_"}], ",", "l_"}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "n"], 
       RowBox[{"TS", "[", 
        RowBox[{"a", ",", "l"}], "]"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}, {3.854211228779859*^9, 
   3.8542112304824047`*^9}, 3.854211272705571*^9, {3.8542120962177753`*^9, 
   3.854212137497941*^9}, {3.854213624252522*^9, 3.85421363209813*^9}, {
   3.854216133868*^9, 3.854216215763647*^9}, 3.854216302972205*^9, {
   3.8542174888203697`*^9, 3.8542174970688467`*^9}, {3.854217528503665*^9, 
   3.8542175902518797`*^9}, {3.854217632947081*^9, 3.85421763408116*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"215ff2e6-1964-4439-be9f-37a3b0f1dd17"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{
  3.854217531822548*^9, {3.854217577637351*^9, 3.8542175906180162`*^9}, 
   3.8542176390990543`*^9, 3.854220135666327*^9, 3.854220310553137*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"2bd14317-46ca-4ba3-a4d9-a3a4c4146136"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"DCanonicalMisResSer", "=", 
   RowBox[{"DTS", "[", 
    RowBox[{
     RowBox[{"CanonicalMisResSer", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"TS", "[", 
         RowBox[{
          RowBox[{"a_", "*", 
           RowBox[{"(", 
            RowBox[{"4", "+", "s"}], ")"}]}], ",", "l_"}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"TS", "[", 
           RowBox[{"a", ",", "l"}], "]"}]}], "+", 
         RowBox[{"TS", "[", 
          RowBox[{
           RowBox[{"a", "*", "s"}], ",", "l"}], "]"}]}]}], "}"}]}], ",", 
     "s"}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"derivatives", ",", 
    RowBox[{
    "right", " ", "hand", " ", "side", " ", "of", " ", "the", " ", "DE"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8542166766117907`*^9, 3.854216688564706*^9}, {
   3.854216837663378*^9, 3.854216893882224*^9}, 3.8542169703744802`*^9, {
   3.854217635754345*^9, 3.854217642317758*^9}, 
   3.854220625432487*^9},ExpressionUUID->"68d67778-126b-49f3-b9f7-\
a4552a58caf5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"NCanonicalMisResSer", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CanonicalMisResSer", "/.", 
          RowBox[{"{", 
           RowBox[{"s", "\[Rule]", " ", 
            FractionBox["1", "2"]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"TS", "[", 
            RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"TriangleSumSeries", "[", 
            RowBox[{"a", ",", "l", ",", " ", 
             RowBox[{"{", 
              RowBox[{"\[CurlyEpsilon]", ",", "3"}], "}"}], ",", "30"}], 
            "]"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "5"}], "}"}]}], "]"}], 
      "]"}], ",", "30"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.836407703538838*^9, 3.8364077067720947`*^9}, 
   3.8364553071092577`*^9, {3.838383896392955*^9, 3.8383839049847603`*^9}, {
   3.8541902921850843`*^9, 3.8541903137012787`*^9}, {3.8541903528259687`*^9, 
   3.8541903741329203`*^9}, {3.8542075051713676`*^9, 3.854207517970346*^9}, {
   3.854207597737405*^9, 3.854207668416608*^9}, {3.854207714317402*^9, 
   3.8542077663200197`*^9}, {3.854207943813774*^9, 3.854207946291441*^9}, {
   3.854208125258422*^9, 3.854208127255703*^9}, {3.854208311387485*^9, 
   3.854208323515399*^9}, {3.854208408031803*^9, 3.854208417725223*^9}, 
   3.8542084936069193`*^9, 3.854208578000909*^9, 3.854208614792227*^9, {
   3.8542088212046537`*^9, 3.8542088232443123`*^9}, {3.854208988866343*^9, 
   3.854208990319468*^9}, 3.854209075408276*^9, {3.854209693685796*^9, 
   3.854209696612859*^9}, {3.854210262368575*^9, 3.8542102798348017`*^9}, {
   3.854210720581799*^9, 3.854210734930399*^9}, {3.854211228779859*^9, 
   3.8542112304824047`*^9}, 3.854211272705571*^9, {3.8542120962177753`*^9, 
   3.854212137497941*^9}, {3.854213624252522*^9, 3.85421363209813*^9}, {
   3.854217684449341*^9, 3.854217707887568*^9}, 3.854217747217326*^9, {
   3.8542178315264*^9, 3.8542178351359673`*^9}, {3.8542178718191137`*^9, 
   3.854217913758815*^9}, {3.8542201440412283`*^9, 3.854220149686933*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7e08242e-a5fb-4a25-999c-797f93cedf8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.`30.", "-", 
    RowBox[{
    "1.1544313298030657212130241801648048620843186718798471976115`30.", " ", 
     "\[CurlyEpsilon]"}], "+", 
    RowBox[{
    "2.3112899144636637851091674393565136425377841817060579240378`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
    RowBox[{
    "2.9567553800979386922418768113638910706191334021827708828491`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
    "3.9893102121315218528447893593800653269029174559230190335071`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
    "4.8924230402605264307132041777189970788717071330027967973726`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.`30."}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.8475785103630110306302563016229814301598188062401024517323`29.\
85546734926803", "+", 
       RowBox[{
       "3.1415926535897932384626433832795028841971693993751058209749`30.\
08601431974349", " ", "\[ImaginaryI]"}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.2280290245670778802659436970877565157497419482163999612629`29.\
837181322922692", "-", 
       RowBox[{
       "5.8043390750868091297269579607796939855539120631144879115983`30.\
09199666684351", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4.8608169428594486147948432094043625121303448489273424441314`30.\
15016840837924", "-", 
       RowBox[{
       "0.1942732909453819919189779370342046901223702172517380267917`28.\
751872239505282", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.2029478136256272256122478642751879500313985840357811601103`29.\
6276700279807", "-", 
       RowBox[{
       "3.8248033621651946427586629744553044094009453691687101025549`30.\
130032353279997", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "7.2190297728114955542491461599268200378032423848990010628356`30.\
100830381384135", "-", 
       RowBox[{
       "3.660398934844298762758114406341306619137316022499760728137`29.\
805879968745945", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"2.`30.", " ", "\[CurlyEpsilon]"}], "-", 
    RowBox[{
    "0.308862659606131442426048360329609724168637343759694395223`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
    "9.0643035767731222594261960349114611131298731368865541609891`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
    "3.3228421307272655306029998002391723303396283707418958488105`29.\
993040405468196", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{"35.28014921168626528453487755605363821365`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0.5`30.", " ", "\[CurlyEpsilon]"}], "-", 
    RowBox[{
    "0.0772156649015328606065120900824024310421593359399235988058`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
    "1.649225619125195651179393321235605832320322999723871220329`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
    "1.1299222803672230245536437807237794351746524030511987892651`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
    "4.6363872270334266774996650991701982774471812440980544235135`29.\
814027323195713", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "0.5`30."}], " ", "\[CurlyEpsilon]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.2296371545385218299762557884594210008823405296998211470735`29.\
013250154398676", "-", 
       RowBox[{
       "3.1415926535897932384626433832795028841971693993751058209749`30.\
149357870258818", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "8.99510829147887871989770361132933278616`29.705103809403326", "-", 
       RowBox[{
       "6.2700080551371852692843888826556674700560904927470926030235`29.\
90778575035519", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "20.53661479211517990216905517265131108534`29.204080973343544", "-", 
       RowBox[{
       "1.11550608617672497535757980237039772602`28.19638675005622", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "35.91741135923386859670588921327324565528`28.68524474388183", "-", 
       RowBox[{
       "3.95881001101782885082336482029460893471`27.898654585066254", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.0516400572579083578318056546259215047393779033777598236847`29.\
1292200448832", "-", 
       RowBox[{
       "1.3621773761616802026807146161335551880783336015401678343592`29.\
63878864738364", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4.32404389025511874176509789273027525157`28.904109599870534", "+", 
       RowBox[{
       "0.02792246984480392750082106073088932375`26.95463363842631", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.48610894701012936174928722456498717739`28.334551751794795", "-", 
       RowBox[{
       "0.50584914169763653815843860436454701324`27.379100200525507", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0.5`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
    "0.4227843350984671393934879099175975689578406640600764011942`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
    "2.1372465473274035939642430024157063701257827816176301475719`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
    "2.3312504901527525554142928466971162237017782455606155507559`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.52841088473492981445621461476050518565`28.4704450844232", "-", 
       RowBox[{
       "0.729387968427693937106526625499543664362276953122223172015`28.\
85387196431764", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.24548787233195505292006404764057868195`28.313005507917318", "+", 
       RowBox[{
       "0.06055391833250893057289854218118851186`27.138782493779313", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
    "0.5238886400614082046308803016432048135413394882342127135164`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
    "1.055921291954069097419848563335168334841708797423608210331`29.\
553215888733824", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.02664973066942114924189382154817983719`27.222970461022467", "-", 
       RowBox[{
       "0.1092433275692238365631300622207908313715789111275576933978`28.\
74472749489308", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.11644941587090262661553341759297672274`27.278543274720736", "+", 
       RowBox[{
       "0.3352081862850587767892528590210380167248900081593756942336`28.\
623814014157453", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.48170199617044979324362556393925738019`27.44863640681168", "+", 
       RowBox[{
       "0.28067063875990848540499898113893350232`27.865736189026496", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.00652179663457749134261387632293926004`26.373931865534715", "-", 
       RowBox[{
       "0.2255593440082082380383397504383181478833631984512694472643`28.\
72124639904285", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.34341814822869777561443921542268022859`27.483146344945062", "+", 
       RowBox[{
       "0.355136302449170779319956171128510139548564827356817302319`28.\
519658615660095", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.57486054766443774949265471416689430616`27.278684306619283", "+", 
       RowBox[{
       "0.22080143221888946493174995810380983878`27.520086910671694", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.854217690952053*^9, 3.8542177295389442`*^9, 
  3.854217846392148*^9, 3.854217920683447*^9, 3.8542201633100367`*^9, 
  3.854220322641383*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"4d130083-c7e0-40d2-9aee-f4ed3935a28a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Quiet", "[", 
  RowBox[{"NDCanonicalMisResSer", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"DCanonicalMisResSer", "/.", 
          RowBox[{"{", 
           RowBox[{"s", "\[Rule]", " ", 
            FractionBox["1", "2"]}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"TS", "[", 
            RowBox[{"a_", ",", "l_"}], "]"}], "\[RuleDelayed]", 
           RowBox[{"TriangleSumSeries", "[", 
            RowBox[{"a", ",", "l", ",", " ", 
             RowBox[{"{", 
              RowBox[{"\[CurlyEpsilon]", ",", "3"}], "}"}], ",", "30"}], 
            "]"}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "5"}], "}"}]}], "]"}], 
      "]"}], ",", "30"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.854217950447482*^9, 3.8542179541429987`*^9}, {
  3.854220184561442*^9, 3.854220193335314*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a9d6ff59-30a4-4032-96bd-8f88e7df1da0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"2.`30.", " ", "\[CurlyEpsilon]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.6951570207260220612605126032459628603196376124802049034645`29.\
85546734926803", "+", 
       RowBox[{
       "6.2831853071795864769252867665590057683943387987502116419499`30.\
086014319743484", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.4560580491341557605318873941755130314994838964327999225258`29.\
837181322922692", "-", 
       RowBox[{
       "11.6086781501736182594539159215593879711078241262289758231965`30.\
091996666843507", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "9.7216338857188972295896864188087250242606896978546848882584`30.\
15016840837924", "-", 
       RowBox[{
       "0.3885465818907639838379558740684093802447404345034760535831`28.\
75187223950528", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.4058956272512544512244957285503759000627971680715623202205`29.\
627670027980688", "-", 
       RowBox[{
       "7.6496067243303892855173259489106088188018907383374202051099`30.\
130032353279994", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2.`30."}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
    "5.2436648601508107518432938602676852918657996197418329545783`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
    "14.0728128961068880883289136395066836439552216671890770843595`29.\
98408414595371", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{"33.201501765607502976840708151017026307`29.449905327132296", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
    "1.3258084466825464162459793666895348985029301728376302006016`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
    "1.1364147909161540825814727847272507084069046923386719821104`29.\
407024083408526", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
    "6.79759751939952788805123811365306408094`29.304357216146645", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"2.`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.28801161087754611142219946466600201544`28.94958042833835", "+", 
       RowBox[{
       "7.1176611097124521431277150685837907844772589691782885634403`29.\
72680357574062", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "10.27113714683177304987597763738885810046`28.578786831961548", "-", 
       RowBox[{
       "14.29430309063451516569512284447778567062`29.027030860025178", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "21.60967225837925222755828865050309361927`28.156239052319332", "-", 
       RowBox[{
       "2.66200753667478516880313327787051744118`27.45376722303857", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "1.03759156158924414188283389235526318029`28.75583937781933"}], 
       "+", 
       RowBox[{
       "0.3356573561578952555001186191179863879085009367347209322028`28.\
769551078605875", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.60757551548693956527628132909885757064`27.62309415748986", "+", 
       RowBox[{
       "3.01907257003596286328420669002728891769`28.63868207870237", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.61614337258867844102111041629995257544`27.469965479642198", "+", 
       RowBox[{
       "0.11429615581328391704116636537291868504`26.327081681430855", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0.5`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
    RowBox[{
    "0.0772156649015328606065120900824024310421593359399235988058`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
    "1.649225619125195651179393321235605832320322999723871220329`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
    "1.129922280367223024553643780723779435174652403051198789265`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.50002637529356424754601173839616502743`28.159111046425902", "-", 
       RowBox[{
       "1.36217737616168020268071461613355518716`28.82390874093907", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4.35615118421781302657672732791008268691`28.283837475241665", "-", 
       RowBox[{
       "1.43085346701058394671223219026819801299`28.207864790230698", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
    "1.1032273639286882205715878324595129542186152426271521332769`30.", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
    "2.049428951014330688201599588682405872460692448562319235501`29.\
505798375178117", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.01159430512813776238686911346300312896`26.27909093089944", "-", 
       RowBox[{
       "0.4009943893479257565126040007792322629030257531033881673728`28.\
698970004331912", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "0.69393146482798289550839566446258905278`27.46481176185281", "+", 
       RowBox[{
       "0.99636889499525977445260983468154144841`28.517353541365903", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.77721894828853758370948080964987935501`27.425957765045034", "+", 
       RowBox[{
       "0.31440998751262004585927709789065703155`27.353438066482628", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "-", "0.18599609030937630540004569714276484531`27.232079940380345"}], 
       "-", 
       RowBox[{
       "0.8443777860128292733941102097317015766930789008115380535089`28.\
69897000433014", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.619650946228180074153394335966508964`27.545426079003427", "+", 
       RowBox[{
       "0.85065975335618879091900624054489584218`28.34073030500629", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.0059542052304313630020706063321822131`27.200219754147657", "+", 
       RowBox[{
       "0.07973474869418870382375979034727089501`26.50454645773876", " ", 
        "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.854217964079411*^9, 3.8542202008092403`*^9, 
  3.854220405087637*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"842e13e9-64c2-4561-a3fc-b0266c9351b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LeftSideOfDESer", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Msub", ".", "NCanonicalMisResSer"}], "/.", 
       RowBox[{"{", 
        RowBox[{"s", "\[Rule]", " ", 
         FractionBox["1", "2"]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CurlyEpsilon]", ",", "0", ",", "5"}], "}"}]}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "left", " ", "hand", " ", "side", " ", "of", " ", "the", " ", "DE"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8542171316120768`*^9, 3.854217163745788*^9}, {
   3.854218049816256*^9, 3.854218061674745*^9}, 3.854218098029029*^9, {
   3.8542204577990313`*^9, 3.854220471214761*^9}, 
   3.854220641043942*^9},ExpressionUUID->"ea73ec0d-13a2-4536-9092-\
ff43682d93f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"NDCanonicalMisResSer", "-", "LeftSideOfDESer"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.854218071610248*^9, 3.854218093979645*^9}, {
  3.8542181321610937`*^9, 3.854218140382203*^9}, {3.854220439145265*^9, 
  3.854220474866094*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"12e23428-daa0-4f32-8755-49e2845836e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"0``29.39794000867204", " ", "\[CurlyEpsilon]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.986804455721387", "+", 
       RowBox[{"0``28.986804455721394", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.726183900602738", "+", 
       RowBox[{"0``28.726183900602738", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.861399151089465", "+", 
       RowBox[{"0``28.861399151089465", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.945363249500772", "+", 
       RowBox[{"0``28.94536324950077", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0``28.7635773570357", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{"0``28.411973634214682", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{"0``28.063293008434343", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{"0``27.564838258662967", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0``28.62003062593934", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{"0``28.282452331579226", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{"0``27.873744847710636", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0``29.397940008672037", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.11307551569756", "+", 
       RowBox[{"0``28.45869261934777", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``27.207579977215893", "+", 
       RowBox[{"0``27.502582838458014", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``26.437262454730075", "+", 
       RowBox[{"0``26.635737466203615", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.308724129967725", "+", 
       RowBox[{"0``28.689771096948913", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``27.430039329929627", "+", 
       RowBox[{"0``27.7145917676465", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``26.655997252441914", "+", 
       RowBox[{"0``26.846819132225548", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0``28.7635773570357", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "2"]}], "+", 
    RowBox[{"0``28.411973634214682", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{"0``28.063293008434343", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{"0``27.564838258662967", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.32513619427831", "+", 
       RowBox[{"0``28.627788863908634", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``27.492667164266134", "+", 
       RowBox[{"0``27.85362250148619", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{"0``28.968371781095442", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{"0``28.769036239295033", " ", 
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.308724129967725", "+", 
       RowBox[{"0``28.689771096948913", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``27.430039329929627", "+", 
       RowBox[{"0``27.7145917676465", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``26.655997252441914", "+", 
       RowBox[{"0``26.846819132225548", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``28.308724129967725", "+", 
       RowBox[{"0``28.689771096948913", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``27.430039329929627", "+", 
       RowBox[{"0``27.7145917676465", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["\[CurlyEpsilon]", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``26.655997252441914", "+", 
       RowBox[{"0``26.846819132225548", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["\[CurlyEpsilon]", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.854218067425455*^9, 3.854218074676519*^9}, 
   3.854218105480151*^9, 3.854218141226118*^9, {3.8542202293719797`*^9, 
   3.8542202518393087`*^9}, 3.854220439738861*^9, 3.8542204752163267`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"d69c4073-2286-474d-9299-2c3ddcda9410"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Chop", "[", "test", "]"}]], "Input",
 CellChangeTimes->{{3.854218112902048*^9, 3.854218117086295*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"96eb2bdf-5371-4955-8b4f-c493768a8368"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.854218117656295*^9, 3.854218142798147*^9}, 
   3.854220237113843*^9, 3.854220442533847*^9, 3.854220477743883*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"35556b7b-78e7-4549-b17e-990e8e8b5382"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1849, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 443, 7, 79, "Code",ExpressionUUID->"aa0b205d-43eb-4e18-965a-e85c86c42ba6"],
Cell[1026, 31, 3430, 83, 198, "Print",ExpressionUUID->"742ee237-3dbe-4424-b959-05236e20203a"]
}, Open  ]],
Cell[4471, 117, 342, 7, 71, "Input",ExpressionUUID->"166e32f3-fdb4-4866-bcf1-6e9d786c84cb",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[4838, 128, 351, 6, 71, "Input",ExpressionUUID->"c99479fc-8ba3-4093-a7d4-f5336d3f6a7a",
 InitializationCell->True],
Cell[5192, 136, 369, 7, 37, "Print",ExpressionUUID->"e3c34e9b-84ae-4d81-b68e-32f82ef02388"],
Cell[5564, 145, 7904, 230, 398, "Output",ExpressionUUID->"42e0e8f9-89b7-4e52-a235-bd9e7a978175"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13505, 380, 451, 8, 71, "Input",ExpressionUUID->"224d9faf-5293-486a-a794-159e9306c318",
 InitializationCell->True],
Cell[13959, 390, 315, 6, 37, "Print",ExpressionUUID->"c644da0f-9e82-4dac-bf9a-156a70172659"],
Cell[14277, 398, 3872, 107, 283, "Output",ExpressionUUID->"d7e24839-a2fe-42e7-907c-cf2ed67168f8"]
}, Open  ]],
Cell[18164, 508, 4185, 98, 315, "Input",ExpressionUUID->"c6784cc7-d001-499a-b716-8877f92ae6c3",
 InitializationCell->True],
Cell[22352, 608, 1887, 51, 174, "Input",ExpressionUUID->"bded0a45-1480-4ba2-abd2-b166e33af2d8",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[24264, 663, 277, 5, 82, "Subsection",ExpressionUUID->"ceae9c4f-a1d9-4592-8323-48c26ced0d2f"],
Cell[CellGroupData[{
Cell[24566, 672, 1701, 30, 47, "Input",ExpressionUUID->"1f99f8a4-cbc7-490d-b1cf-9b1b2653a22f"],
Cell[26270, 704, 384, 7, 37, "Print",ExpressionUUID->"8926df29-c396-4b43-a5ea-40520ae70e3f"]
}, Open  ]],
Cell[26669, 714, 1059, 31, 116, "Input",ExpressionUUID->"b8374e4a-f918-4482-abb4-ab302d3ff61c"],
Cell[CellGroupData[{
Cell[27753, 749, 1008, 26, 73, "Input",ExpressionUUID->"efe31ad8-1b14-4c1d-b60a-8e3012ff30c8"],
Cell[28764, 777, 2606, 64, 266, "Output",ExpressionUUID->"966c6e09-d959-4d1f-ac94-dbfeb151c338"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31407, 846, 812, 21, 73, "Input",ExpressionUUID->"2b4104b2-618e-4fd1-8f30-2b411801a85b"],
Cell[32222, 869, 2419, 60, 232, "Output",ExpressionUUID->"36132109-591c-44f8-9987-5f583da87803"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34678, 934, 609, 17, 73, "Input",ExpressionUUID->"74c51f00-94b5-44d1-b2a1-12d326ec114c"],
Cell[35290, 953, 2467, 62, 232, "Output",ExpressionUUID->"1c3a1a31-b831-405f-84c3-a3129be0cdc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37794, 1020, 251, 4, 47, "Input",ExpressionUUID->"aa7eb2e7-ae59-497f-8197-987217614ab3"],
Cell[38048, 1026, 1341, 26, 95, "Output",ExpressionUUID->"fff04cc5-bbf6-45f6-aa43-52730430fefa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39426, 1057, 205, 3, 47, "Input",ExpressionUUID->"a7e0f325-6221-49f8-b61f-ebb5dd2c30cb"],
Cell[39634, 1062, 313, 6, 53, "Output",ExpressionUUID->"120451a8-6a3f-4bca-a1cb-53ff35d6808b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[39996, 1074, 291, 4, 56, "Subsection",ExpressionUUID->"9a95e95b-b118-4d0e-a19d-af03e363d5f2"],
Cell[CellGroupData[{
Cell[40312, 1082, 2141, 41, 51, "Input",ExpressionUUID->"215ff2e6-1964-4439-be9f-37a3b0f1dd17"],
Cell[42456, 1125, 384, 7, 37, "Print",ExpressionUUID->"2bd14317-46ca-4ba3-a4d9-a3a4c4146136"]
}, Open  ]],
Cell[42855, 1135, 1085, 31, 116, "Input",ExpressionUUID->"68d67778-126b-49f3-b9f7-a4552a58caf5"],
Cell[CellGroupData[{
Cell[43965, 1170, 2295, 43, 169, "Input",ExpressionUUID->"7e08242e-a5fb-4a25-999c-797f93cedf8a"],
Cell[46263, 1215, 9821, 247, 980, "Output",ExpressionUUID->"4d130083-c7e0-40d2-9aee-f4ed3935a28a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56121, 1467, 1081, 27, 169, "Input",ExpressionUUID->"a9d6ff59-30a4-4032-96bd-8f88e7df1da0"],
Cell[57205, 1496, 8112, 210, 776, "Output",ExpressionUUID->"842e13e9-64c2-4561-a3fc-b0266c9351b1"]
}, Open  ]],
Cell[65332, 1709, 823, 22, 73, "Input",ExpressionUUID->"ea73ec0d-13a2-4536-9092-ff43682d93f6"],
Cell[CellGroupData[{
Cell[66180, 1735, 391, 8, 47, "Input",ExpressionUUID->"12e23428-daa0-4f32-8755-49e2845836e0"],
Cell[66574, 1745, 5726, 147, 282, "Output",ExpressionUUID->"d69c4073-2286-474d-9299-2c3ddcda9410"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72337, 1897, 205, 3, 47, "Input",ExpressionUUID->"96eb2bdf-5371-4955-8b4f-c493768a8368"],
Cell[72545, 1902, 385, 7, 53, "Output",ExpressionUUID->"35556b7b-78e7-4549-b17e-990e8e8b5382"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Data/MEffective.txt <==
Print["Matrix M for the differential equation for effective master integrals, for the DE method"]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(\[Epsilon]/s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((7 - 4*t + s*(-1 + t)*(7 + 4*t*(-1 + z1) - 4*z1))*
    \[Epsilon])/(s*(1 + s*(-1 + t))), 0, 
  ((-2 + s*(8 + 4*t*(-2 + z1) - 7*z1))*\[Epsilon])/(2*s*(1 + s*(-1 + t))), 
  ((-2*(2 + 5*s*(-1 + t))*(-7 + 4*t) + s*(73 + 8*t*(-13 + 5*t))*z1)*
    \[Epsilon])/(2*s*(1 + s*(-1 + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/s, 0, -((z1*\[Epsilon])/(2 + 2*s*(-1 + t))), 
  ((2 + s*(-2 + t*(2 - 4*z1) + 7*z1))*\[Epsilon])/(2*s*(1 + s*(-1 + t))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + t*(-4 + s*(3 - 4*t*(-1 + z2))))*\[Epsilon])/(s*(-1 + s*t)), 0, 0, 0, 
  ((2 + 4*s*t*(-2 + z2) + 3*s*z2)*\[Epsilon])/(2*s*(-1 + s*t)), 
  (2*(3 + 4*t)*(-2 + 5*s*t)*\[Epsilon] - s*(9 + 8*t*(3 + 5*t))*z2*\[Epsilon])/
   (2*s*(-1 + s*t)), 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/s, 0, 0, 0, 
  (z2*\[Epsilon])/(-2 + 2*s*t), -((2 + 3*s*z2 + s*t*(-2 + 4*z2))*\[Epsilon])/
   (2*s*(-1 + s*t)), 0, 0, 0, 0, 0, 0, 0}, {(t*z3*\[Epsilon])/(4 + 4*s*t), 
  (t*z3*\[Epsilon])/(1 + s*t), (s*t*z1*z3*\[Epsilon])/
   (8*(1 + s*(-1 + t))*(1 + s*t)), (t*(-6 + s*(6 - 7*z1 + t*(-6 + 4*z1)))*z3*
    \[Epsilon])/(8*(1 + s*(-1 + t))*(1 + s*t)), 0, 0, 
  ((-2 + 2*s*t*(-3 + z3) - s*z3)*\[Epsilon])/(2*s*(1 + s*t)), 
  ((4 - 4*t*(2 + s*(-2 + z3)) + 16*s*t^2*(-1 + z3) + s*z3)*\[Epsilon])/
   (2*s*(1 + s*t)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -((z3*\[Epsilon])/(2 + 2*s*t)), ((2 + s*(-2*t*(-1 + z3) + z3))*\[Epsilon])/
   (2*s*(1 + s*t)), 0, 0, 0, 0, 0}, 
 {((-1 + t)*z4*\[Epsilon])/(-4 + 4*s*(-1 + t)), 
  ((-1 + t)*z4*\[Epsilon])/(-1 + s*(-1 + t)), 0, 0, 
  -(s*(-1 + t)*z2*z4*\[Epsilon])/(8*(-1 + s*(-1 + t))*(-1 + s*t)), 
  ((-1 + t)*(6 + 3*s*z2 + s*t*(-6 + 4*z2))*z4*\[Epsilon])/
   (8*(-1 + s*(-1 + t))*(-1 + s*t)), 0, 0, 
  ((2 + s*(6 + 2*t*(-3 + z4) - z4))*\[Epsilon])/(2*s*(-1 + s*(-1 + t))), 
  ((4 - 8*t + s*(8 - 4*t*(6 + 4*t*(-1 + z4) - 7*z4) - 13*z4))*\[Epsilon])/
   (2*s*(-1 + s*(-1 + t))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (z4*\[Epsilon])/(-2 + 2*s*(-1 + t)), 
  ((-2 + s*(-2 - 2*t*(-1 + z4) + z4))*\[Epsilon])/(2*s*(-1 + s*(-1 + t))), 0, 
  0, 0}, {0, 0, 0, 0, (z2*\[Epsilon])/(8*t*(-1 + s*t)), 
  (3*z2*\[Epsilon] + 4*t*z2*\[Epsilon])/(8*t - 8*s*t^2), 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, (z1*\[Epsilon])/(8*(1 + s*(-1 + t))*(-1 + t)), 
  ((-7 + 4*t)*z1*\[Epsilon])/(8*(1 + s*(-1 + t))*(-1 + t)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, (-3*z5*\[Epsilon])/(32*(-1 + s*(-1 + t)*t)), 0, 
  (-3*z5*\[Epsilon])/(32*(-1 + s*(-1 + t)*t)), 
  (s*t*z3*z5*\[Epsilon])/(8*(1 + s*t)*(-1 + s*(-1 + t)*t)), 
  (t*(-6 + 2*s*t*(-3 + z3) - s*z3)*z5*\[Epsilon])/
   (8*(1 + s*t)*(-1 + s*(-1 + t)*t)), (s*(-1 + t)*z4*z5*\[Epsilon])/
   (8*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)), 
  -((-1 + t)*(6 + s*(6 + 2*t*(-3 + z4) - z4))*z5*\[Epsilon])/
   (8*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)), 
  (t*z5*\[Epsilon])/(-4 + 4*s*(-1 + t)*t), 
  -(((-1 + t)*z5*\[Epsilon])/(-4 + 4*s*(-1 + t)*t)), 
  (\[Epsilon] - 2*s*(-1 + t)*t*\[Epsilon])/(s*(-1 + s*(-1 + t)*t))}}


==> anc/Data/MSubgraph.txt <==
Print["Matrix M for the differential equation for subgraphs, for the DE method"]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(\[Epsilon]/s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {((7 - 4*t + s*(-1 + t)*(7 + 4*t*(-1 + z1) - 4*z1))*
    \[Epsilon])/(s*(1 + s*(-1 + t))), 0, 
  ((-2 + s*(8 + 4*t*(-2 + z1) - 7*z1))*\[Epsilon])/(2*s*(1 + s*(-1 + t))), 
  ((-2*(2 + 5*s*(-1 + t))*(-7 + 4*t) + s*(73 + 8*t*(-13 + 5*t))*z1)*
    \[Epsilon])/(2*s*(1 + s*(-1 + t))), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/s, 0, -((z1*\[Epsilon])/(2 + 2*s*(-1 + t))), 
  ((2 + s*(-2 + t*(2 - 4*z1) + 7*z1))*\[Epsilon])/(2*s*(1 + s*(-1 + t))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + t*(-4 + s*(3 - 4*t*(-1 + z2))))*\[Epsilon])/(s*(-1 + s*t)), 0, 0, 0, 
  ((2 + 4*s*t*(-2 + z2) + 3*s*z2)*\[Epsilon])/(2*s*(-1 + s*t)), 
  (2*(3 + 4*t)*(-2 + 5*s*t)*\[Epsilon] - s*(9 + 8*t*(3 + 5*t))*z2*\[Epsilon])/
   (2*s*(-1 + s*t)), 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/s, 0, 0, 0, 
  (z2*\[Epsilon])/(-2 + 2*s*t), -((2 + 3*s*z2 + s*t*(-2 + 4*z2))*\[Epsilon])/
   (2*s*(-1 + s*t)), 0, 0, 0, 0, 0, 0, 0}, {(t*z3*\[Epsilon])/(4 + 4*s*t), 
  (t*z3*\[Epsilon])/(1 + s*t), (s*t*z1*z3*\[Epsilon])/
   (8*(1 + s*(-1 + t))*(1 + s*t)), (t*(-6 + s*(6 - 7*z1 + t*(-6 + 4*z1)))*z3*
    \[Epsilon])/(8*(1 + s*(-1 + t))*(1 + s*t)), 0, 0, 
  ((-2 + 2*s*t*(-3 + z3) - s*z3)*\[Epsilon])/(2*s*(1 + s*t)), 
  ((4 - 4*t*(2 + s*(-2 + z3)) + 16*s*t^2*(-1 + z3) + s*z3)*\[Epsilon])/
   (2*s*(1 + s*t)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -((z3*\[Epsilon])/(2 + 2*s*t)), ((2 + s*(-2*t*(-1 + z3) + z3))*\[Epsilon])/
   (2*s*(1 + s*t)), 0, 0, 0, 0, 0}, 
 {((-1 + t)*z4*\[Epsilon])/(-4 + 4*s*(-1 + t)), 
  ((-1 + t)*z4*\[Epsilon])/(-1 + s*(-1 + t)), 0, 0, 
  -(s*(-1 + t)*z2*z4*\[Epsilon])/(8*(-1 + s*(-1 + t))*(-1 + s*t)), 
  ((-1 + t)*(6 + 3*s*z2 + s*t*(-6 + 4*z2))*z4*\[Epsilon])/
   (8*(-1 + s*(-1 + t))*(-1 + s*t)), 0, 0, 
  ((2 + s*(6 + 2*t*(-3 + z4) - z4))*\[Epsilon])/(2*s*(-1 + s*(-1 + t))), 
  ((4 - 8*t + s*(8 - 4*t*(6 + 4*t*(-1 + z4) - 7*z4) - 13*z4))*\[Epsilon])/
   (2*s*(-1 + s*(-1 + t))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  (z4*\[Epsilon])/(-2 + 2*s*(-1 + t)), 
  ((-2 + s*(-2 - 2*t*(-1 + z4) + z4))*\[Epsilon])/(2*s*(-1 + s*(-1 + t))), 0, 
  0, 0}, {0, 0, 0, 0, (z2*\[Epsilon])/(8*t*(-1 + s*t)), 
  (3*z2*\[Epsilon] + 4*t*z2*\[Epsilon])/(8*t - 8*s*t^2), 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, (z1*\[Epsilon])/(8*(1 + s*(-1 + t))*(-1 + t)), 
  ((-7 + 4*t)*z1*\[Epsilon])/(8*(1 + s*(-1 + t))*(-1 + t)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, (-3*z5*\[Epsilon])/(32*(-1 + s*(-1 + t)*t)), 0, 
  (-3*z5*\[Epsilon])/(32*(-1 + s*(-1 + t)*t)), 
  (s*t*z3*z5*\[Epsilon])/(8*(1 + s*t)*(-1 + s*(-1 + t)*t)), 
  (t*(-6 + 2*s*t*(-3 + z3) - s*z3)*z5*\[Epsilon])/
   (8*(1 + s*t)*(-1 + s*(-1 + t)*t)), (s*(-1 + t)*z4*z5*\[Epsilon])/
   (8*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)), 
  -((-1 + t)*(6 + s*(6 + 2*t*(-3 + z4) - z4))*z5*\[Epsilon])/
   (8*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)), 
  (t*z5*\[Epsilon])/(-4 + 4*s*(-1 + t)*t), 
  -(((-1 + t)*z5*\[Epsilon])/(-4 + 4*s*(-1 + t)*t)), 
  (\[Epsilon] - 2*s*(-1 + t)*t*\[Epsilon])/(s*(-1 + s*(-1 + t)*t))}}


==> anc/Data/M_ABep.txt <==
Print["Matrix M in A+Bep form for the differential equation, for the exact Frobenius method"]
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(\[CurlyEpsilon]/s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, -((-1 + 2*\[CurlyEpsilon])/s), 
  (2*(-2 + 3*\[CurlyEpsilon]))/s, 0, 0, 0, 0, 0, 0, 0}, 
 {-\[CurlyEpsilon]/(4*(-1 + s)*s), 0, (-1 + 2*\[CurlyEpsilon])/
   (4*(-1 + s)*s), -(-3 + 4*\[CurlyEpsilon] + 2*s*\[CurlyEpsilon])/
   (2*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-2*\[CurlyEpsilon])/s, 
  (2*(-1 + 2*\[CurlyEpsilon]))/s, 0, 0, 0, 0, 0}, 
 {-\[CurlyEpsilon]/(8*s*(1 + s)), -\[CurlyEpsilon]/(4*s*(1 + s)), 0, 0, 
  -(-1 + 3*\[CurlyEpsilon])/(4*s*(1 + s)), -(3 + 2*s - 4*\[CurlyEpsilon])/
   (2*s*(1 + s)), 0, 0, 0, 0, 0}, {0, 0, 0, \[CurlyEpsilon], 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, -\[CurlyEpsilon]/(8*s), -((-1 + 2*s)*\[CurlyEpsilon])/(4*s), 
  0, \[CurlyEpsilon], -(-1 + \[CurlyEpsilon])/(2*s), -(\[CurlyEpsilon]/s), 0, 
  0, 0}, {0, 0, \[CurlyEpsilon]/(4*s), ((-1 + 2*s)*\[CurlyEpsilon])/(2*s), 0, 
  0, (-1 + \[CurlyEpsilon])/s, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[CurlyEpsilon])/s, (4*(1 + 2*\[CurlyEpsilon]))/(s*(4 + s))}, 
 {((-5 + 11*s + 4*s^2)*\[CurlyEpsilon])/(64*(-1 + s)*(1 + s)), 
  (-3*s*\[CurlyEpsilon])/(16*(1 + s)), 
  -(-5 - 6*\[CurlyEpsilon] + 16*s*\[CurlyEpsilon])/(64*(-1 + s)), 
  -(5 + 10*s + 6*\[CurlyEpsilon] - 68*s*\[CurlyEpsilon] + 
     32*s^2*\[CurlyEpsilon])/(32*(-1 + s)), (-3*s*(-1 + 3*\[CurlyEpsilon]))/
   (16*(1 + s)), (s*(-3 + 20*\[CurlyEpsilon] + 8*s*\[CurlyEpsilon]))/
   (8*(1 + s)), 1 - \[CurlyEpsilon], -\[CurlyEpsilon]/2, 0, 
  -(1 + 4*\[CurlyEpsilon])/(4*s), (4 + s + 4*\[CurlyEpsilon])/(s*(4 + s))}}


==> anc/Data/ResultsDE.txt <==
Print["Solution to non-planar elliptic vertex in terms of J-functions obtained with the help of direct integration technique"]
{j[vertexDE, 1, 1, 1, 1, 1, 1] -> 
  J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
      w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
      w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
      w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) + 
   J[\[CapitalNu][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
      w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) + 
   J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
      w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
      w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
      w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
      w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
   J[\[CapitalNu][{z[5]}, {0, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
      w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(8*s) - 
   J[\[CapitalNu][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
   J[\[CapitalNu][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
      w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
   J[\[CapitalNu][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
   ((I/8)*J[\[CapitalNu][{z[5]}, {0, -1}], 
      {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
     (Pi + I*Log[4]))/s + (J[\[CapitalNu][{z[5]}, {-1, 0}], 
      {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s) - 
   (J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
       w[{-t^(-1)}, {z[3]}]}, s]*((-I)*Pi + Log[4]))/(8*s) - 
   (J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
       w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/(8*s) + 
   \[CurlyEpsilon]*(-J[\[CapitalNu][{z[5]}, {-1, 0}], 
        {w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], 
        w[{0}, {s}]}, s]/(4*s) + J[\[CapitalNu][{z[5]}, {-1, 0}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(4*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[3]}], w[{0}, {s}], w[{0}, {s}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{0}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/
      (8*s) + J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{0}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(8*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[3]}], w[{0}, {s}], w[{0}, {s}]}, s]/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/
      (4*s) + J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/
      (8*s) - J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(8*s) + J[\[CapitalNu][{z[5]}, {-1, 1}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(8*s) + (3*J[\[CapitalNu][{z[5]}, {-1, 1}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 2}], {w[{0}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(8*s) - J[\[CapitalNu][{z[5]}, {-1, 2}], 
       {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(8*s) - (3*J[\[CapitalNu][{z[5]}, {-1, 2}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {-1, 2}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {-1, 2}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, -1}], {w[{0}, {s}], w[{(-t + t^2)^(-1)}, 
         {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(4*s) + J[\[CapitalNu][{z[5]}, {0, -1}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/
      (4*s) - J[\[CapitalNu][{z[5]}, {0, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}], w[{0}, {s}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{t^(-1)}, {z[2]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{0}, {s}], w[{-(t - t^2)^(-1)}, 
         {z[5]}], w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], {w[{0}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{t^(-1)}, {z[2]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], {w[{0}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{t^(-1)}, {z[2]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(4*s) + J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (4*s) + J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(4*s) - 
     (3*J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
         w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, 
        s])/(8*s) - (3*J[\[CapitalNu][{z[5]}, {0, 0}], 
        {w[{-(t - t^2)^(-1)}, {z[5]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]}], w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(8*s) + (3*J[\[CapitalNu][{z[5]}, {0, 0}], 
        {w[{-(t - t^2)^(-1)}, {z[5]}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{t^(-1)}, {z[2]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
         w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/
      (8*s) - J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{(1 - t)^(-1)}, {z[1]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{t^(-1)}, {z[2]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(8*s) - J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (8*s) - J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{0}, {s}]}, s])/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s])/
      (8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{0}, {s}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {s}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/
      (8*s) + J[\[CapitalNu][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/
      (8*s) + (3*J[\[CapitalNu][{z[5]}, {0, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, 1}], {w[{0}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (8*s) - J[\[CapitalNu][{z[5]}, {0, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, 
         {z[1]}]}, s]/(8*s) - J[\[CapitalNu][{z[5]}, {0, 1}], 
       {w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {0, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {s}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {0, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) - 
     J[\[CapitalNu][{z[5]}, {0, 1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {0, 1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {0, 1}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{t^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {0, 1}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{0}, {s}], w[{-(1 - t)^(-1)}, 
         {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(8*s) + 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{0}, {s}], w[{(-t + t^2)^(-1)}, 
         {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, 
       s]/(8*s) + J[\[CapitalNu][{z[5]}, {1, -1}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], w[{-(1 - t)^(-1)}, 
         {z[4]}], w[{0}, {s}]}, s]/(8*s) + 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/
      (4*s) + J[\[CapitalNu][{z[5]}, {1, -1}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}], w[{0}, {s}]}, s]/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{t^(-1)}, {z[2]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(8*s) + 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(4*s) + J[\[CapitalNu][{z[5]}, {1, -1}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(4*s) - 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(8*s) - J[\[CapitalNu][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, 
       s]/(8*s) + J[\[CapitalNu][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, 
       s]/(8*s) + (3*J[\[CapitalNu][{z[5]}, {1, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {1, 0}], {w[{0}, {s}], w[{-(1 - t)^(-1)}, 
         {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/
      (8*s) - J[\[CapitalNu][{z[5]}, {1, 0}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {s}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(4*s) - J[\[CapitalNu][{z[5]}, {1, 0}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
         w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, 
        s])/(8*s) - J[\[CapitalNu][{z[5]}, {1, 0}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(4*s) + 
     J[\[CapitalNu][{z[5]}, {1, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {1, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {1, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {2, -1}], {w[{0}, {s}], w[{-(1 - t)^(-1)}, 
         {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, 
       s]/(8*s) - J[\[CapitalNu][{z[5]}, {2, -1}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], w[{-(1 - t)^(-1)}, 
         {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
     J[\[CapitalNu][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(4*s) - J[\[CapitalNu][{z[5]}, {2, -1}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) - 
     (3*J[\[CapitalNu][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z[2]}]}, s])/(8*s) - 
     J[\[CapitalNu][{z[5]}, {2, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(4*s) + J[\[CapitalNu][{z[5]}, {2, -1}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(8*s) + 
     ((I/8)*J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{0}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       (Pi + I*Log[4]))/s + ((I/4)*J[\[CapitalNu][{z[5]}, {-1, 0}], 
        {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s + 
     ((I/8)*J[\[CapitalNu][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{0}, {s}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s + 
     ((I/4)*J[\[CapitalNu][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s + 
     ((I/8)*J[\[CapitalNu][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/8)*J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{0}, {s}], 
         w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       (Pi + I*Log[4]))/s - ((I/8)*J[\[CapitalNu][{z[5]}, {-1, 1}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{0}, {s}], w[{-t^(-1)}, {z[3]}]}, s]*
       (Pi + I*Log[4]))/s - ((I/4)*J[\[CapitalNu][{z[5]}, {-1, 1}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}]}, 
        s]*(Pi + I*Log[4]))/s - ((I/8)*J[\[CapitalNu][{z[5]}, {-1, 1}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]*
       (Pi + I*Log[4]))/s - ((I/4)*J[\[CapitalNu][{z[5]}, {-1, 1}], 
        {w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/8)*J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       (Pi + I*Log[4]))/s - ((I/8)*J[\[CapitalNu][{z[5]}, {1, -1}], 
        {w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, 
          {z[4]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/8)*J[\[CapitalNu][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], w[{-(1 - t)^(-1)}, 
          {z[4]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/4)*J[\[CapitalNu][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/8)*J[\[CapitalNu][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/4)*J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       (Pi + I*Log[4]))/s + (J[\[CapitalNu][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*((-I)*Pi + Log[4]))/(8*s) - 
     (J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{(-t + t^2)^(-1)}, {s}], 
         w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       ((-I)*Pi + Log[4]))/(8*s) - 
     (J[\[CapitalNu][{z[5]}, {0, -1}], {w[{0}, {s}], w[{(-t + t^2)^(-1)}, 
          {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/
      (8*s) - (J[\[CapitalNu][{z[5]}, {0, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       ((-I)*Pi + Log[4]))/(4*s) - 
     (J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
         w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/
      (8*s) - (J[\[CapitalNu][{z[5]}, {0, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/(4*s) - 
     (J[\[CapitalNu][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]*((-I)*Pi + Log[4]))/
      (8*s) + (3*J[\[CapitalNu][{z[5]}, {0, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/(8*s) + 
     (3*J[\[CapitalNu][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[3]}]}, s]*((-I)*Pi + Log[4]))/
      (8*s) - (J[\[CapitalNu][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       ((-I)*Pi + Log[4]))/(8*s) + 
     (J[\[CapitalNu][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s) - (J[\[CapitalNu][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s) + (J[\[CapitalNu][{z[5]}, {0, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/(48*s) - 
     (J[\[CapitalNu][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(48*s)), j[vertexDE, 2, 1, 1, 1, 1, 1] -> 
  -J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{-(1 - t)^(-1)}, {z[4]}], 
       w[{0}, {s}]}, s]/32 + J[\[CapitalKappa][{z[4]}, {0, 2}], 
     {w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/32 + 
   J[\[CapitalKappa][{z[4]}, {1, 1}], {w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
      w[{t^(-1)}, {z[2]}]}, s]/32 - 
   J[\[CapitalNu][{0, 0}], {w[{(1 - t)^(-1)}, {z[1]}], 
      w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
   J[\[CapitalNu][{0, 0}], {w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s]/
    (32*s) + J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{-t^(-1)}, {z[3]}], 
      w[{0}, {s}]}, s]/32 - J[\[CapitalOmega][{z[3]}, {1, 1}], 
     {w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/32 - 
   J[\[CapitalOmega][{z[3]}, {2, 0}], {w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
      w[{(1 - t)^(-1)}, {z[1]}]}, s]/32 - 
   J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
      w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(64*s) - 
   J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
      w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
   J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(64*s) + 
   (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{-t^(-1)}, {z[3]*z[5]}], 
       w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s] - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-t^(-1)}, {z[3]*z[5]}], 
       w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s])/(64*s) + 
   J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
      w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
   J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
      w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
   J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
      w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
   (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
       w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s] - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
       w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) + 
   J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
      w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
   J[\[CapitalDigamma][{z[5]}, {0, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
      w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
   J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(64*s) + 
   J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
   J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
      w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
   J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
      w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
   ((I/64)*J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
      {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
     (Pi + I*Log[4]))/s - ((I/64)*J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
      {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/
    s - ((I/64)*J[\[CapitalDigamma][{z[5]}, {1, -1}], 
      {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
     (Pi + I*Log[4]))/s - (J[\[CapitalKappa][{z[4]}, {0, 1}], 
      {w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/32 + 
   (J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{-t^(-1)}, {z[3]}]}, s]*
     ((-I)*Pi + Log[4]))/32 - 
   (J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
       w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/(64*s) + 
   \[CurlyEpsilon]*(J[\[CapitalKappa][{z[4]}, {0, 1}], 
       {w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/32 + 
     J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/16 + 
     J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}], w[{0}, {s}]}, s]/32 + 
     (3*J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s])/32 - 
     J[\[CapitalKappa][{z[4]}, {0, 2}], {w[{0}, {s}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/32 - 
     J[\[CapitalKappa][{z[4]}, {0, 2}], {w[{-(1 - t)^(-1)}, {s}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/16 - 
     J[\[CapitalKappa][{z[4]}, {0, 2}], {w[{t^(-1)}, {z[2]*z[4]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/32 - 
     (3*J[\[CapitalKappa][{z[4]}, {0, 2}], {w[{t^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/32 - 
     J[\[CapitalKappa][{z[4]}, {1, 1}], {w[{0}, {s}], w[{-(1 - t)^(-1)}, 
         {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/32 - 
     J[\[CapitalKappa][{z[4]}, {1, 1}], {w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/16 - 
     J[\[CapitalKappa][{z[4]}, {1, 1}], {w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/32 - 
     (3*J[\[CapitalKappa][{z[4]}, {1, 1}], {w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/32 - 
     (3*J[\[CapitalNu][{0, 0}], {w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(32*s) - 
     (3*J[\[CapitalNu][{0, 0}], {w[{0}, {s}], w[{t^(-1)}, {z[2]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(32*s) + 
     (3*J[\[CapitalNu][{0, 0}], {w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s])/(32*s) + 
     J[\[CapitalNu][{0, 0}], {w[{(1 - t)^(-1)}, {z[1]}], w[{0}, {s}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) + 
     (3*J[\[CapitalNu][{0, 0}], {w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(32*s) + 
     (3*J[\[CapitalNu][{0, 0}], {w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[3]}], 
         w[{0}, {s}]}, s])/(32*s) + J[\[CapitalNu][{0, 0}], 
       {w[{t^(-1)}, {z[2]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     (3*J[\[CapitalNu][{0, 0}], {w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z[2]}]}, s])/(32*s) - 
     (3*J[\[CapitalNu][{0, 1}], {w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s])/(32*s) - 
     (3*J[\[CapitalNu][{0, 1}], {w[{-t^(-1)}, {z[3]}], 
         w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(32*s) - 
     (3*J[\[CapitalNu][{1, 0}], {w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s])/(32*s) - 
     (3*J[\[CapitalNu][{1, 0}], {w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, 
          {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(32*s) - 
     J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{0}, {s}], w[{-t^(-1)}, {z[3]}], 
        w[{0}, {s}]}, s]/32 - J[\[CapitalOmega][{z[3]}, {1, 0}], 
       {w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/16 - 
     J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{-t^(-1)}, {z[3]}], w[{0}, {s}], 
        w[{0}, {s}]}, s]/32 - (3*J[\[CapitalOmega][{z[3]}, {1, 0}], 
        {w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/32 + 
     J[\[CapitalOmega][{z[3]}, {1, 1}], {w[{0}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/32 + 
     J[\[CapitalOmega][{z[3]}, {1, 1}], {w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/16 + 
     J[\[CapitalOmega][{z[3]}, {1, 1}], {w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/32 + 
     (3*J[\[CapitalOmega][{z[3]}, {1, 1}], {w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/32 + 
     J[\[CapitalOmega][{z[3]}, {2, 0}], {w[{0}, {s}], w[{(1 - t)^(-1)}, 
         {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/32 + 
     J[\[CapitalOmega][{z[3]}, {2, 0}], {w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/32 + 
     (3*J[\[CapitalOmega][{z[3]}, {2, 0}], {w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/32 + 
     J[\[CapitalOmega][{z[3]}, {2, 0}], {w[{-t^(-1)}, {s}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/16 + 
     J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{0}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], 
        w[{0}, {s}]}, s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], 
        w[{0}, {s}]}, s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{0}, {s}], w[{-t^(-1)}, {z[3]}], 
        w[{0}, {s}]}, s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}], 
        w[{0}, {s}]}, s]/(64*s) + (3*J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{0}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/
      (64*s) - J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
       {w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[3]}], w[{0}, {s}], w[{0}, {s}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]/
      (32*s) - J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{0}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{0}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{0}, {s}], w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {-1, 2}], 
       {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {z[1]*z[3]}], w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(64*s) + (3*J[\[CapitalDigamma][{z[5]}, {-1, 2}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {-1, 2}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{0}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {0, -1}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {0, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}], w[{0}, {s}]}, s]/(64*s) + 
     (3*J[\[CapitalDigamma][{z[5]}, {0, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s])/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (32*s) + (J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, 
         {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{0}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{(1 - t)^(-1)}, {z[1]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{0}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{t^(-1)}, {z[2]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{0}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{0}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{(1 - t)^(-1)}, {z[1]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{t^(-1)}, {z[2]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
         w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, 
        s])/(64*s) + (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], 
        {w[{-(t - t^2)^(-1)}, {z[5]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]}], w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, 
       s]/(64*s) - (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], 
        {w[{-(t - t^2)^(-1)}, {z[5]}], w[{(1 - t)^(-1)}, {z[1]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{t^(-1)}, {z[2]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {z[5]}], 
         w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/
      (64*s) + (J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s] - 
       J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
         w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s])/
      (64*s) + J[\[CapitalDigamma][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(t - t^2)^(-1)}, {z[5]}], w[{t^(-1)}, {z[2]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, 
         {0, 0}], {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z[3]*z[5]}], w[{-t^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, 
          {z[1]}]}, s])/(64*s) + J[\[CapitalDigamma][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{0}, {s}]}, s])/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s])/
      (64*s) - J[\[CapitalDigamma][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{0}, {s}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (64*s) - J[\[CapitalDigamma][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
        w[{-t^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/
      (64*s) - J[\[CapitalDigamma][{z[5]}, {0, 0}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/
      (64*s) - (3*J[\[CapitalDigamma][{z[5]}, {0, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
        w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s]/
      (32*s) + (3*J[\[CapitalDigamma][{z[5]}, {0, 1}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {0, 1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
        w[{(1 - t)^(-1)}, {z[1]}]}, s]/(64*s) + 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 1}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{t^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(64*s) + 
     (3*J[\[CapitalDigamma][{z[5]}, {0, 1}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{0}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(64*s) - J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]/
      (32*s) - J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}], w[{0}, {s}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{t^(-1)}, {z[2]}], w[{t^(-1)}, {z[2]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(32*s) - J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, -1}], 
       {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     (3*J[\[CapitalDigamma][{z[5]}, {1, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{0}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{0}, {s}], 
         w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, 
         {1, 0}], {w[{0}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/
      (64*s) + J[\[CapitalDigamma][{z[5]}, {1, 0}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {s}], w[{t^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, s]/
      (64*s) + (3*J[\[CapitalDigamma][{z[5]}, {1, 0}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{t^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, 
          {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, {1, 0}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{0}, {s}], w[{(1 - t)^(-1)}, 
          {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{0}, {s}], w[{(1 - t)^(-1)}, 
          {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, {1, 0}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{0}, {s}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {s}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, 
         {1, 0}], {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {s}], 
         w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/
      (32*s) + J[\[CapitalDigamma][{z[5]}, {1, 0}], 
       {w[{-(t - t^2)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     (J[\[CapitalDigamma][{z[5]}, {0, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
         w[{-t^(-1)}, {z[3]*z[5]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s] - J[\[CapitalDigamma][{z[5]}, 
         {1, 0}], {w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{(1 - t)^(-1)}, {z[1]*z[3]}], w[{(1 - t)^(-1)}, {z[1]}]}, s])/
      (32*s) - J[\[CapitalDigamma][{z[5]}, {1, 0}], 
       {w[{(-t + t^2)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{t^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
     (3*J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {z[2]}]}, s])/(64*s) + 
     (3*J[\[CapitalDigamma][{z[5]}, {1, 0}], {w[{(-t + t^2)^(-1)}, {z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{(1 - t)^(-1)}, {z[1]*z[3]}], 
         w[{(1 - t)^(-1)}, {z[1]}]}, s])/(64*s) - 
     J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{0}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, 
       s]/(64*s) + J[\[CapitalDigamma][{z[5]}, {2, -1}], 
       {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{t^(-1)}, {z[2]}]}, s]/(32*s) + 
     J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
        w[{-(1 - t)^(-1)}, {z[2]*z[4]}], w[{0}, {s}], w[{t^(-1)}, {z[2]}]}, 
       s]/(64*s) + (3*J[\[CapitalDigamma][{z[5]}, {2, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z[2]}]}, s])/(64*s) + 
     J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(32*s) - 
     J[\[CapitalDigamma][{z[5]}, {2, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[2]*z[4]}], 
        w[{t^(-1)}, {z[2]}]}, s]/(64*s) - 
     (J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, 
          {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], w[{0}, {s}]}, s]*
       (2 + I*Pi - Log[4]))/(64*s) - 
     (I/32)*J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{0}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]) - 
     (I/16)*J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{-(1 - t)^(-1)}, {s}], 
        w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]) - 
     (I/32)*J[\[CapitalKappa][{z[4]}, {0, 1}], {w[{-(1 - t)^(-1)}, {z[4]}], 
        w[{0}, {s}]}, s]*(Pi + I*Log[4]) + 
     (I/32)*J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{0}, {s}], 
        w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]) + 
     (I/16)*J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{-t^(-1)}, {s}], 
        w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]) + 
     (I/32)*J[\[CapitalOmega][{z[3]}, {1, 0}], {w[{-t^(-1)}, {z[3]}], 
        w[{0}, {s}]}, s]*(Pi + I*Log[4]) + 
     ((I/64)*J[\[CapitalDigamma][{z[5]}, {-1, 0}], 
        {w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/64)*J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
        {w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/64)*J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{0}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       (Pi + I*Log[4]))/s - ((I/32)*J[\[CapitalDigamma][{z[5]}, {0, -1}], 
        {w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/64)*J[\[CapitalDigamma][{z[5]}, {0, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{0}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/32)*J[\[CapitalDigamma][{z[5]}, {0, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]))/s + 
     (((3*I)/64)*J[\[CapitalDigamma][{z[5]}, {0, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]))/s + 
     (((3*I)/64)*J[\[CapitalDigamma][{z[5]}, {0, 0}], 
        {w[{(-t + t^2)^(-1)}, {z[5]}], w[{-t^(-1)}, {z[3]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*(Pi + I*Log[4]))/s - 
     ((I/64)*J[\[CapitalDigamma][{z[5]}, {1, -1}], 
        {w[{(-t + t^2)^(-1)}, {s}], w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(Pi + I*Log[4]))/s + 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, 
          {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]*
       (-2 - I*Pi + Log[4]))/(64*s) - 
     (J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}], w[{0}, {s}]}, s]*(-2 - I*Pi + Log[4]))/
      (64*s) - (J[\[CapitalDigamma][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{0}, {s}]}, s]*(-2 - I*Pi + Log[4]))/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{0}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       ((-I)*Pi + Log[4]))/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{-(t - t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       ((-I)*Pi + Log[4]))/(32*s) + 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, 
          {z[3]*z[5]}], w[{0}, {s}], w[{-t^(-1)}, {z[3]}]}, s]*
       ((-I)*Pi + Log[4]))/(64*s) + 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, 
          {z[3]*z[5]}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}]}, s]*
       ((-I)*Pi + Log[4]))/(32*s) - 
     (J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{0}, {s}], 
         w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       ((-I)*Pi + Log[4]))/(64*s) - 
     (J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{0}, {s}], w[{-t^(-1)}, {z[3]}]}, s]*((-I)*Pi + Log[4]))/(64*s) - 
     (J[\[CapitalDigamma][{z[5]}, {-1, 1}], {w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z[3]}]}, s]*((-I)*Pi + Log[4]))/
      (32*s) - (J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
        {w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z[3]*z[5]}], 
         w[{-t^(-1)}, {z[3]}]}, s]*((-I)*Pi + Log[4]))/(32*s) - 
     (J[\[CapitalDigamma][{z[5]}, {0, -1}], {w[{(-t + t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       ((-I)*Pi + Log[4]))/(64*s) - 
     (J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{0}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       ((-I)*Pi + Log[4]))/(64*s) - 
     (J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], 
         w[{0}, {s}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/
      (64*s) - (J[\[CapitalDigamma][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-I)*Pi + Log[4]))/(32*s) - 
     (J[\[CapitalDigamma][{z[5]}, {1, -1}], {w[{-(t - t^2)^(-1)}, {s}], 
         w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       ((-I)*Pi + Log[4]))/(32*s) - 
     (J[\[CapitalDigamma][{z[5]}, {-1, 0}], {w[{(-t + t^2)^(-1)}, 
          {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s) + (J[\[CapitalDigamma][{z[5]}, {-1, 1}], 
        {w[{-t^(-1)}, {z[3]*z[5]}], w[{-t^(-1)}, {z[3]}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s) - (J[\[CapitalDigamma][{z[5]}, {0, -1}], 
        {w[{(-t + t^2)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s) + (J[\[CapitalDigamma][{z[5]}, {1, -1}], 
        {w[{-(1 - t)^(-1)}, {z[4]*z[5]}], w[{-(1 - t)^(-1)}, {z[4]}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s) - (J[\[CapitalKappa][{z[4]}, {0, 1}], 
        {w[{-(1 - t)^(-1)}, {z[4]}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/192 + (J[\[CapitalOmega][{z[3]}, {1, 0}], 
        {w[{-t^(-1)}, {z[3]}]}, s]*(4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      192 + (J[\[CapitalNu][{0, 0}], {w[{-(1 - t)^(-1)}, {z[4]}], 
         w[{-(1 - t)^(-1)}, {z[4]}]}, s]*((-6*I)*Pi + Log[4096]))/(64*s) + 
     (J[\[CapitalNu][{0, 0}], {w[{-t^(-1)}, {z[3]}], w[{-t^(-1)}, {z[3]}]}, 
        s]*((-6*I)*Pi + Log[4096]))/(64*s))}


==> anc/Data/ResultsDirectInt.txt <==
Print["Solution to non-planar elliptic vertex in terms of J-functions obtained with the help of direct integration technique"]
{j[vertexDI, 1, 1, 1, 1, 1, 1] -> 
  -(Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}]}, {}}, s])/3 + 
   (Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}]}, {}}, s])/3 + 
   4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
     s] + 4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
   10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
   4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
     s] + 4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
   10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
   6*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] + 
   6*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] + 
   6*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] + 
   6*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
     s] - 4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
       w[{1}, {z}]}, {}}, s] + 
   10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
   10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
   4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
     s] - 4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
       w[{1}, {z}]}, {}}, s] + 
   10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
   10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
   6*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] - 
   6*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   6*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] - 
   6*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] - 12*J[{\[CapitalMu][{2}, {1}], {}, {}}, s]*
    Zeta[3] + \[CurlyEpsilon]*
    ((-11*Pi^4*J[{\[CapitalMu][{2}, {1}], {}, {}}, s])/30 + 
     (2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/
      3 - (2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}]}, {w[{0}, {y}]}}, 
        s])/3 - (7*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (5*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}]}, {}}, s])/
      3 + 2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}]}, {}}, s] + 
     2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}]}, 
        {}}, s] + (2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 - 
     (2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}]}, {}}, 
        s])/3 + (5*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/3 + 
     (7*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}]}, {}}, s])/
      3 - 2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}]}, {}}, s] - 
     2*Pi^2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}]}, 
        {}}, s] - 8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] + 20*J[{\[CapitalMu][{2}, {1}], 
        {w[{0}, {z}], w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, 
        {w[{0}, {y}]}}, s] + 20*J[{\[CapitalMu][{2}, {1}], 
        {w[{0}, {z}], w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, 
        {w[{0}, {y}]}}, s] - 8*J[{\[CapitalMu][{2}, {1}], 
        {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] + 20*J[{\[CapitalMu][{2}, {1}], 
        {w[{0}, {z}], w[{1}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, 
        {w[{0}, {y}]}}, s] + 20*J[{\[CapitalMu][{2}, {1}], 
        {w[{0}, {z}], w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, 
        {w[{0}, {y}]}}, s] - 12*J[{\[CapitalMu][{2}, {1}], 
        {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s] - 12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] + 8*J[{\[CapitalMu][{2}, {1}], 
        {w[{1}, {z}], w[{0}, {z}], w[{1}, {z}]}, {w[{0}, {y}]}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] + 8*J[{\[CapitalMu][{2}, {1}], 
        {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}]}, {w[{0}, {y}]}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     24*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     24*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     24*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     24*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     18*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     20*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     24*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     24*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     8*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     24*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     24*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     18*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     24*J[{\[CapitalMu][{2}, {1}], {}, {w[{0}, {y}]}}, s]*Zeta[3] - 
     30*J[{\[CapitalMu][{2}, {1}], {w[{0}, {z}]}, {}}, s]*Zeta[3] + 
     24*J[{\[CapitalMu][{2}, {1}], {w[{1/2}, {z}]}, {}}, s]*Zeta[3] + 
     6*J[{\[CapitalMu][{2}, {1}], {w[{1}, {z}]}, {}}, s]*Zeta[3]), 
 j[vertexDI, 2, 1, 1, 1, 1, 1] -> 
  -(Pi^2*J[{\[CapitalMu][{2}, {2}], {}, {}}, s])/12 + 
   J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
   J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{1}, {z}]}, {}}, s] - 
   (5*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, 
       {}}, s])/2 - 
   (5*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, 
       {}}, s])/2 + J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{0}, {z}]}, 
     {}}, s] + J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{1}, {z}]}, {}}, 
    s] - (5*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 - Sqrt[5])/2}, 
         {z}]}, {}}, s])/2 - 
   (5*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, 
       {}}, s])/2 + 
   (3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, 
      s])/2 + (3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], 
        w[{1}, {z}]}, {}}, s])/2 + 
   (3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, 
      s])/2 + (3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], 
        w[{1}, {z}]}, {}}, s])/2 - 
   (Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}]}, {}}, s])/6 + 
   (Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}]}, {}}, s])/6 + 
   2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
     s] + 2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
   5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
   2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
     s] + 2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
   5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
   3*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] + 
   3*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] + 
   3*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] + 
   3*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, {}}, 
     s] - 2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
       w[{1}, {z}]}, {}}, s] + 
   5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
   5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
   2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, {}}, 
     s] - 2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
       w[{1}, {z}]}, {}}, s] + 
   5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
       w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
   5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
       w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
   3*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] - 
   3*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] - 
   3*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{0}, {z}]}, {}}, s] - 
   3*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
       w[{1}, {z}]}, {}}, s] - 6*J[{\[CapitalMu][{3}, {3}], {}, {}}, s]*
    Zeta[3] + \[CurlyEpsilon]*(-(Pi^2*J[{\[CapitalMu][{2}, {2}], {}, {}}, s])/
      4 + (Pi^2*J[{\[CapitalMu][{2}, {2}], {}, {w[{0}, {y}]}}, s])/6 + 
     (Pi^2*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}]}, {}}, s])/2 + 
     (Pi^2*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}]}, {}}, s])/2 + 
     3*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{1}, {z}]}, {}}, 
       s] - 2*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] + 5*J[{\[CapitalMu][{2}, {2}], 
        {w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     5*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, 
        {w[{0}, {y}]}}, s] + 3*J[{\[CapitalMu][{2}, {2}], 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, 
       s] + 3*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{1}, {z}]}, {}}, 
       s] - 2*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] + 5*J[{\[CapitalMu][{2}, {2}], 
        {w[{1}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     5*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, 
        {w[{0}, {y}]}}, s] - 3*J[{\[CapitalMu][{2}, {2}], 
        {w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] - 3*J[{\[CapitalMu][{2}, {2}], 
        {w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{0}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 - Sqrt[5])/2}, {z}], 
          w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s])/2 + 
     (15*J[{\[CapitalMu][{2}, {2}], {w[{1}, {z}], w[{(1 + Sqrt[5])/2}, {z}], 
          w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], w[{0}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], w[{1}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], w[{0}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], w[{0}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], w[{1}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 + 
     (9*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], w[{1}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2}, {2}], {w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     (5*Pi^2*J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}]}, {}}, s])/12 + 
     (7*Pi^2*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}]}, {}}, s])/12 + 
     3*J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}], w[{1}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{1}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {}}, s]/2 + 
     J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {}}, s]/2 + 
     J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {}}, s]/2 + 
     J[{\[CapitalMu][{2}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {}}, s]/2 + 
     6*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     (5*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 - 
     (5*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
          w[{0}, {z}]}, {}}, s])/2 - 
     (5*J[{\[CapitalMu][{2}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
          w[{1}, {z}]}, {}}, s])/2 + 
     (Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}]}, {w[{0}, {y}]}}, s])/3 - 
     (Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}]}, {w[{0}, {y}]}}, s])/3 + 
     Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}]}, 
        {}}, s] + Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}]}, {}}, s] + 
     (Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}]}, {}}, s])/
      3 - (Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}]}, {}}, 
        s])/3 - Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}]}, {}}, s] - 
     Pi^2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}]}, 
        {}}, s] + 6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {w[{0}, {y}]}}, s] + 6*J[{\[CapitalMu][{3}, {3}], 
        {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}]}, 
        {w[{0}, {y}]}}, s] - 15*J[{\[CapitalMu][{3}, {3}], 
        {w[{0}, {z}], w[{0}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}]}, 
        {}}, s] - 4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{1}, {z}]}, 
        {}}, s] + 4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}]}, 
        {}}, s] + 4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {w[{0}, {y}]}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {w[{0}, {y}]}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
        w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
        w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
        w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
        w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] + 
     9*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{0}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     10*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
        w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
        w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
        w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
        w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     12*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{0}, {z}]}, {}}, s] + 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{1}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     15*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}], w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{0}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}], w[{1}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{0}, {z}]}, {}}, s] - 
     9*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}], w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{0}, {z}]}, {}}, s] + 
     6*J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{0, 2}, {3}], {w[{0}, {z}], w[{0}, {z}], 
        w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{0, 2}, {3}], {w[{0}, {z}], w[{0}, {z}], 
        w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{0, 2}, {3}], {w[{0}, {z}], w[{1}, {z}], 
        w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     J[{\[CapitalMu][{0, 2}, {3}], {w[{0}, {z}], w[{1}, {z}], 
        w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{0, 3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{0, 3}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{0, 3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     4*J[{\[CapitalMu][{0, 3}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{0, 5}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{0, 5}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{0, 5}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     8*J[{\[CapitalMu][{0, 5}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{0, 6}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{0, 6}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{0, 6}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     5*J[{\[CapitalMu][{0, 6}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     (5*Pi^2*J[{\[CapitalMu][{2, 3}, {3}], {w[{0}, {z}]}, {}}, s])/6 - 
     (7*Pi^2*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}]}, {}}, s])/6 + 
     (-6 + (7*Pi^2)/6)*J[{\[CapitalMu][{2, 3}, {3}], 
        {w[{0}, {z}], w[{0}, {z}]}, {}}, s] + (-6 + (5*Pi^2)/6)*
      J[{\[CapitalMu][{2, 3}, {3}], {w[{0}, {z}], w[{1}, {z}]}, {}}, s] + 
     (-6 - (5*Pi^2)/6)*J[{\[CapitalMu][{2, 3}, {3}], 
        {w[{1}, {z}], w[{0}, {z}]}, {}}, s] + (-6 - (7*Pi^2)/6)*
      J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{1}, {z}]}, {}}, s] - 
     J[{\[CapitalMu][{2, 3}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
        w[{0}, {z}]}, {}}, s] - J[{\[CapitalMu][{2, 3}, {3}], 
       {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     J[{\[CapitalMu][{2, 3}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
        w[{0}, {z}]}, {}}, s] - J[{\[CapitalMu][{2, 3}, {3}], 
       {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], w[{1}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] - 
     12*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 3}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     (Pi^2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}]}, {}}, s])/6 + 
     (Pi^2*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}]}, {}}, s])/6 - 
     (7*Pi^2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{0}, {z}]}, {}}, 
        s])/6 - (5*Pi^2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], 
          w[{1}, {z}]}, {}}, s])/6 + 
     (5*Pi^2*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{0}, {z}]}, {}}, 
        s])/6 + (7*Pi^2*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], 
          w[{1}, {z}]}, {}}, s])/6 + 
     2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] + 2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] + 2*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] + 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{0}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 - Sqrt[5])/2}, {z}]}, {}}, s] + 
     5*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{(1 + Sqrt[5])/2}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{(-1)^(1/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{0}, {z}]}, {}}, s] - 
     3*J[{\[CapitalMu][{2, 4}, {3}], {w[{1}, {z}], w[{-(-1)^(2/3)}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{4, 2}, {3}], {w[{1}, {z}], w[{0}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{\[CapitalMu][{4, 2}, {3}], {w[{1}, {z}], w[{0}, {z}], 
         w[{1}, {z}]}, {}}, s] - 
     2*J[{\[CapitalMu][{4, 2}, {3}], {w[{1}, {z}], w[{1}, {z}], w[{0}, {z}]}, 
        {}}, s] - 2*J[{\[CapitalMu][{4, 2}, {3}], {w[{1}, {z}], w[{1}, {z}], 
         w[{1}, {z}]}, {}}, s] + J[{\[CapitalMu][{3}, {3}], {}, {}}, s]*
      ((-11*Pi^4)/60 - 18*Zeta[3]) + 
     J[{\[CapitalMu][{3}, {3}], {w[{0}, {z}]}, {}}, s]*
      (-Pi^2/2 - 15*Zeta[3]) + (J[{\[CapitalMu][{2, 3}, {3}], {}, {}}, s]*
       (Pi^2 - 6*Zeta[3]))/2 + 12*J[{\[CapitalMu][{3}, {3}], {}, 
        {w[{0}, {y}]}}, s]*Zeta[3] + 
     12*J[{\[CapitalMu][{3}, {3}], {w[{1/2}, {z}]}, {}}, s]*Zeta[3] - 
     6*J[{\[CapitalMu][{2, 4}, {3}], {}, {}}, s]*Zeta[3] + 
     (J[{\[CapitalMu][{2}, {3}], {}, {}}, s]*(-Pi^2 + 6*Zeta[3]))/4 + 
     (J[{\[CapitalMu][{3}, {3}], {w[{1}, {z}]}, {}}, s]*(Pi^2 + 6*Zeta[3]))/
      2)}


==> anc/Data/ResultsEffectiveDE.txt <==
Print["Solutions to effective master integrals for elliptic vertex in terms of J-functions"]
{j[eff, 1, 0, 1, 0, 0] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[eff, 0, 0, 1, 1, 1] -> 
  -\[Epsilon]^(-2) + (-3 - I*Pi + J[{w[{0}, {s}]}, s] + Log[4])/\[Epsilon] + 
   (-14 - (6*I)*Pi + Pi^2 + 6*J[{w[{0}, {s}]}, s] + 
     (2*I)*Pi*J[{w[{0}, {s}]}, s] - 2*J[{w[{0}, {s}], w[{0}, {s}]}, s] - 
     4*Log[2]^2 + 2*Log[4] + I*Pi*Log[16] - J[{w[{0}, {s}]}, s]*Log[16] + 
     Log[256])/2 + (\[Epsilon]*(-90 - (42*I)*Pi + 9*Pi^2 + I*Pi^3 + 
      42*J[{w[{0}, {s}]}, s] + (18*I)*Pi*J[{w[{0}, {s}]}, s] - 
      3*Pi^2*J[{w[{0}, {s}]}, s] - 18*J[{w[{0}, {s}], w[{0}, {s}]}, s] - 
      (6*I)*Pi*J[{w[{0}, {s}], w[{0}, {s}]}, s] + 
      6*J[{w[{0}, {s}], w[{0}, {s}], w[{0}, {s}]}, s] - 12*Log[2]^2 + 
      30*Log[4] + (12*I)*Pi*Log[4] - 12*J[{w[{0}, {s}]}, s]*Log[4] - 
      6*Log[4]^2 - (3*I)*Pi*Log[4]^2 + 3*J[{w[{0}, {s}]}, s]*Log[4]^2 + 
      Log[4]^3 + (3*I)*Pi*Log[16] - 3*J[{w[{0}, {s}]}, s]*Log[16] - 
      Pi^2*Log[64] - (2*I)*Pi*J[{w[{0}, {s}]}, s]*Log[64] + 
      2*J[{w[{0}, {s}], w[{0}, {s}]}, s]*Log[64] + 3*Log[256] + 16*Zeta[3]))/
    6, j[eff, 1, 0, 1, 1, 0] -> -6 - Pi^2/6 - (13*s*(-1 + t))/2 - 
   \[Epsilon]^(-2) + (-3 + s - s*t)/\[Epsilon] + 
   (-1 + 2*s*(-1 + t))*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   (2 + 1/(2*s*(-1 + t)))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   \[Epsilon]*((13*(-1 + 2*s*(-1 + t))*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      2 + (z1 - 2*s*(-1 + t)*z1)*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] + 3*(1 - 2*s*(-1 + t))*z1*J[{w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     (6 + 5/(4*s*(-1 + t)) + 4*s*(-1 + t))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (2 + 1/(2*s*(-1 + t)))*
      J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] + (-2 + (2*s - 2*s*t)^(-1))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
        w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     (-6 + 3/(2*s - 2*s*t))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
        w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     (-90 - 2*Pi^2*(3 + s*(-1 + t)) - 345*s*(-1 + t) + 8*Zeta[3])/12), 
 j[eff, 2, 0, 1, 1, 0] -> (-6 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   (-1 + (2*s - 2*s*t)^(-1))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   \[Epsilon]*(5*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     z1*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     3*z1*J[{w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/
      (2*s - 2*s*t) + (-1 + (2*s - 2*s*t)^(-1))*
      J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] + (1 + 1/(2*s*(-1 + t)))*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (3 + 3/(2*s*(-1 + t)))*
      J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (-66 + Pi^2 - 4*Zeta[3])/12), 
 j[eff, 1, 1, 0, 0, 1] -> -6 - Pi^2/6 + (13*s*t)/2 - \[Epsilon]^(-2) + 
   (-3 + s*t)/\[Epsilon] - (1 + 2*s*t)*z2*J[{w[{t^(-1)}, {z2}]}, s] + 
   (2 - 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   \[Epsilon]*((-13*(z2 + 2*s*t*z2)*J[{w[{t^(-1)}, {z2}]}, s])/2 + 
     (z2 + 2*s*t*z2)*J[{w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     3*(1 + 2*s*t)*z2*J[{w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (6 - 5/(4*s*t) - 4*s*t)*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     (2 - 1/(2*s*t))*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
       s] + (-2 + 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + (-6 + 3/(2*s*t))*
      J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (-90 + 345*s*t + 2*Pi^2*(-3 + s*t) + 8*Zeta[3])/12), 
 j[eff, 2, 1, 0, 0, 1] -> (-6 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + z2*J[{w[{t^(-1)}, {z2}]}, s] + 
   (-1 + 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   \[Epsilon]*(5*z2*J[{w[{t^(-1)}, {z2}]}, s] - 
     z2*J[{w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     3*z2*J[{w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s]/(2*s*t) + 
     (-1 + 1/(2*s*t))*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
       s] + (1 - 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + (3 - 3/(2*s*t))*
      J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (-66 + Pi^2 - 4*Zeta[3])/12), j[eff, 1, 0, 1, 1, 1] -> 
  19/2 - (7*Pi^2)/12 + 1/(2*\[Epsilon]^2) + J[{w[{0}, {s}], w[{0}, {s}]}, 
    s] + J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
   t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s] + 
   (-1 + t)*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
   J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
   J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/(2*s*t) + 
   ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 2*Log[2]^2 + 
   (5/2 + I*Pi - J[{w[{0}, {s}]}, s] - Log[4])/\[Epsilon] + 
   J[{w[{0}, {s}]}, s]*(-5 - I*Pi + Log[4]) + z3*J[{w[{-t^(-1)}, {z3}]}, s]*
    ((-I)*Pi + Log[4]) + (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
     ((-I)*Pi + Log[4]))/(2*s*t) - (I/2)*Pi*(-10 + Log[16]) - Log[1024] + 
   \[Epsilon]*(5*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] - 5*t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, 
         {z1}]}, s] + 5*(-1 + t)*z3*J[{w[{-t^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     J[{w[{0}, {s}], w[{0}, {s}], w[{0}, {s}]}, s] + 
     J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
      s] + t*z3*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s] + 
     (z3 - t*z3)*J[{w[{0}, {s}], w[{-t^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - J[{w[{-(-1 + t)^(-1)}, {z1}], 
       w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     3*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     3*t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     2*t*z3*J[{w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     2*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s] - 
     2*(-1 + t)*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s] - 
     3*z3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (-3/(2*s) - t)*
      J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     ((-1 + t)*(3 + 2*s*t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     (z3 - t*z3)*J[{w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 3*(-1 + t)*z3*
      J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
     J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (2*s*t) + ((-1 + t)*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) - 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (2*s*t) - ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
     (3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s) + 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/s - 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], 
        w[{0}, {s}]}, s]/(s*t) + 
     ((1 - t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(s*t) - 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s]/
      (2*s*t) - (3*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) - 
     ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) - 
     (3*(-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       (I*Pi - Log[4]))/(s*t) + J[{w[{0}, {s}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s]*(3 + I*Pi + 2*s*t - Log[4]))/(2*s*t) + 
     I*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]) + 
     (2*I)*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]) + 
     ((I/2)*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       (Pi + I*Log[4]))/(s*t) + 
     (J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
       ((-I)*Pi + Log[4]))/(2*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 - (3*I)*Pi*(6 + 4*s*t - Log[16]) + 
        6*(-2*Log[2]^2 + s*t*Log[16] + Log[64])))/(12*s*t) + 
     J[{w[{0}, {s}]}, s]*(-19 + Pi^2/2 - Log[4]^2/2 + 
       (I/3)*Pi*(-15 + Log[64]) + Log[1024]) + 
     (z3*J[{w[{-t^(-1)}, {z3}]}, s]*(4*Pi^2 + (3*I)*Pi*(-10 + Log[16]) + 
        6*(-2*Log[2]^2 + Log[1024])))/6 + 
     ((-2*I)*Pi^3 + (6*I)*Pi*(38 - 4*Log[4] + Log[4]^2 - 3*Log[16]) + 
       Pi^2*(-35 + Log[4096]) + 2*(195 + 36*Log[2]^2 - 78*Log[4] + 
         6*Log[4]^2 - Log[4]^3 - 9*Log[256] - 14*Zeta[3]))/12), 
 j[eff, 2, 0, 1, 1, 1] -> 
  J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) - 
   J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/(4*s*t) + 
   ((-1 + t^(-1))*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s) + 
   ((I/4)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
    (s*t) + \[Epsilon]*(J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], 
        w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) - 
     J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (4*s*t) + ((-1 + t^(-1))*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s) - 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) + 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (4*s*t) + ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) - 
     J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) - 
     (3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s) - 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], 
        w[{0}, {s}]}, s]/(2*s*t) + 
     ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s]/
      (4*s*t) + (3*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) + 
     ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) + 
     (3*(-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) + 
     ((I/4)*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
       (Pi + I*Log[4]))/(s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       ((-I)*Pi + Log[4]))/(4*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       ((-I)*Pi + Log[4]))/(2*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]*
       ((-I)*Pi + Log[4]))/(4*s*t) - 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(24*s*t)), j[eff, 1, 1, 0, 1, 1] -> 
  19/2 - (7*Pi^2)/12 + 1/(2*\[Epsilon]^2) + J[{w[{0}, {s}], w[{0}, {s}]}, 
    s] + z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s] - 
   t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] + 
   J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   (-1 + t)*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] + 
   J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/
    (2*s - 2*s*t) - 
   (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) - 
   J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/
    (2*s) + 2*Log[2]^2 + (5/2 + I*Pi - J[{w[{0}, {s}]}, s] - Log[4])/
    \[Epsilon] + ((I/2)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, 
        {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
   J[{w[{0}, {s}]}, s]*(-5 - I*Pi + Log[4]) + 
   z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]) - 
   (I/2)*Pi*(-10 + Log[16]) - Log[1024] + 
   \[Epsilon]*(-5*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
       s] + 5*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     5*(-1 + t)*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] - 
     J[{w[{0}, {s}], w[{0}, {s}], w[{0}, {s}]}, s] - 
     z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s] + 
     t*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
       s] + J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     (z4 - t*z4)*J[{w[{0}, {s}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
       s] - 2*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{0}, {s}]}, s] + 2*t*z4*J[{w[{(-1 + t)^(-1)}, {s}], 
        w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] - 
     2*(-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s] - z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], 
        w[{0}, {s}]}, s] + (-1 + 3/(2*s*(-1 + t)))*t*
      J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s] - 3*z4*J[{w[{(-1 + t)^(-1)}, {z4}], 
        w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     (-1 - 3/(2*s) + t)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s] + t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], 
        w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     3*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] - J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
       w[{t^(-1)}, {z2}]}, s] - 3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + (z4 - t*z4)*
      J[{w[{t^(-1)}, {z2*z4}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     3*(-1 + t)*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(2*s - 2*s*t) - 
     (t*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) - 
     J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(2*s) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{0}, {s}]}, s]/(2*s - 2*s*t) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(2*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(s*(-1 + t)) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(s - s*t) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/s - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], 
        w[{0}, {s}]}, s]/(2*s - 2*s*t) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/(2*s*(-1 + t)) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) + 
     (3*t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s]/(2*s) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (I*Pi - Log[4]))/(2*s - 2*s*t) + J[{w[{0}, {s}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]*
       (3 + I*Pi + 2*s - 2*s*t - Log[4]))/(2*s - 2*s*t) + 
     I*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]) + 
     (2*I)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
      (Pi + I*Log[4]) + ((I/2)*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/(s*(-1 + t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (-4*Pi^2 - (3*I)*Pi*(-6 + 4*s*(-1 + t) + Log[16]) + 
        6*(2*Log[2]^2 + s*(-1 + t)*Log[16] - Log[64])))/(12*s*(-1 + t)) + 
     J[{w[{0}, {s}]}, s]*(-19 + Pi^2/2 - Log[4]^2/2 + 
       (I/3)*Pi*(-15 + Log[64]) + Log[1024]) + 
     (z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*(4*Pi^2 + 
        (3*I)*Pi*(-10 + Log[16]) + 6*(-2*Log[2]^2 + Log[1024])))/6 + 
     ((-2*I)*Pi^3 + (6*I)*Pi*(38 - 4*Log[4] + Log[4]^2 - 3*Log[16]) + 
       Pi^2*(-35 + Log[4096]) + 2*(195 + 36*Log[2]^2 - 78*Log[4] + 
         6*Log[4]^2 - Log[4]^3 - 9*Log[256] - 14*Zeta[3]))/12), 
 j[eff, 2, 1, 0, 1, 1] -> 
  J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/
    (4*s*(-1 + t)) + 
   (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(4*s - 4*s*t) + 
   J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/
    (4*s) + (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     (I*Pi - Log[4]))/(4*s - 4*s*t) + 
   \[Epsilon]*(J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(4*s*(-1 + t)) + 
     (t*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(4*s - 4*s*t) + 
     J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(4*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{0}, {s}]}, s]/(4*s - 4*s*t) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(4*s*(-1 + t)) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(4*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(2*s - 2*s*t) - 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/(2*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], 
        w[{0}, {s}]}, s]/(4*s - 4*s*t) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/(4*s - 4*s*t) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(4*s*(-1 + t)) + 
     (3*t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/(4*s*(-1 + t)) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s]/(4*s) - 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(4*s) + 
     (J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (I*Pi - Log[4]))/(4*s - 4*s*t) + 
     ((I/4)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     ((I/2)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     ((I/4)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/(24*s*(-1 + t))), 
 j[eff, 1, 1, 1, 0, 1] -> (-30 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + 2*z2*J[{w[{t^(-1)}, {z2}]}, s] - 
   J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s]/(2*s*t) + 
   \[Epsilon]*(12*z2*J[{w[{t^(-1)}, {z2}]}, s] - 
     2*z2*J[{w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     6*z2*J[{w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     ((30 + Pi^2 - 12*s*t)*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (12*s*t) + (-1 - 1/(2*s*t))*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], 
        w[{t^(-1)}, {z2}]}, s] + (1 + 1/(s*t))*
      J[{w[{t^(-1)}, {z2}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (3 + 3/(s*t))*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] - J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
        w[{0}, {s}], w[{t^(-1)}, {z2}]}, s]/(2*s*t) - 
     (3*J[{w[{t^(-1)}, {z2}], w[{0}, {s}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s*t) - 
     (3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s*t) - 
     (9*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s*t) + 
     (3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(s*t) + (-210 + Pi^2 - 4*Zeta[3])/12), 
 j[eff, 1, 1, 1, 1, 0] -> (-30 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + 2*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
   J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/
    (2*s - 2*s*t), j[eff, 2, 1, 1, 1, 1] -> 
  (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
   (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
      s])/(8*s*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
   ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     (Pi + I*Log[4]))/(s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   \[Epsilon]*(-(t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
          w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t + 8*s^2*t^2 - 8*s^2*t^3) - 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)) + 
     (3*t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t + 4*s^2*t^2 - 
       4*s^2*t^3) - ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z3*z5}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t + 8*s^2*t^2 - 8*s^2*t^3) - 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t + 4*s^2*t^2 - 
       4*s^2*t^3) - ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, 
          {z1}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(8*s*t + 8*s^2*t^2 - 8*s^2*t^3) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*(-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*(-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*((-I)*Pi + Log[4]))/(8*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*t*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*(-1 + t)*(-1 + s*(-1 + t)*t))), j[eff, 3, 1, 1, 1, 1] -> 
  -J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/
    (32*s*(-1 + s*(-1 + t)*t)) - 
   (t^2*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
   ((-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
   (t*z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*t*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
   J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s]/(32*s*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)^2*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) - 
   ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
      s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
   ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
   (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   ((I/64)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     (Pi + I*Log[4]))/(s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   ((I/64)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     (Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)^2) + 
   ((I/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     (Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)^2) + 
   ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
   (t*z3*J[{w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     ((-I)*Pi + Log[4]))/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   \[Epsilon]*((-3*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     (t^2*z3*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*t*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     (t*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*t*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z4*J[{w[{0}, {s}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
        s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     J[{w[{-(-1 + t)^(-1)}, {z1}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s]/(32*s*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     (t^2*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     (3*t^2*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s])/(16*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(16*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(16*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{0}, {s}]}, s])/
      (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, 
        s])/(32*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (t^2*z3*J[{w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(16*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (t*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (16*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*t*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(16*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (t*z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s])/
      (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*t*z3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*t*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*t*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*t*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     J[{w[{t^(-1)}, {z2}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, s]/
      (32*s*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z4*J[{w[{t^(-1)}, {z2*z4}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, 
        s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)^2*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) - 
     (3*t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*(-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z3*z5}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     ((-1 + t)^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z3*z5}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(2 + I*Pi - Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + ((I/32)*(-1 + t)*z4*
       J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      ((-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((I/32)*t*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
      ((1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((I/16)*(-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*(Pi + I*Log[4]))/((-1 + s*(-1 + t))*
       (-1 + s*(-1 + t)*t)) + ((I/32)*(-1 + t)*z4*
       J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]*(Pi + I*Log[4]))/
      ((-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((I/16)*t*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       (Pi + I*Log[4]))/((1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((I/32)*t*z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]*(Pi + I*Log[4]))/
      ((1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((I/64)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/32)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
      (s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
      (s*t*(-1 + s*(-1 + t)*t)^2) + 
     (((3*I)/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + s*(-1 + t)*t)^2) + 
     (((3*I)/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/32)*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(-2 - I*Pi + Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
        s]*(-2 - I*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
        s]*(-2 - I*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(192*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (t*z3*J[{w[{-t^(-1)}, {z3}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(192*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       ((-6*I)*Pi + Log[4096]))/(64*s*(-1 + s*(-1 + t)*t)) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*((-6*I)*Pi + Log[4096]))/
      (64*s*(-1 + s*(-1 + t)*t)))}


==> anc/Data/ResultsSeries.txt <==
Print["Exact series solutions for elliptic vertex master integrals in terms of T-sums"]
{j[vertexFrobenius, 0, 2, 0, 2, 0, 0] -> Gamma[\[CurlyEpsilon]]^2, 
 j[vertexFrobenius, 0, 0, 0, 2, 1, 1] -> 
  (Gamma[1 - \[CurlyEpsilon]]^2*Gamma[\[CurlyEpsilon]]^2)/
   (4^\[CurlyEpsilon]*(-s)^\[CurlyEpsilon]*Gamma[2 - 2*\[CurlyEpsilon]]), 
 j[vertexFrobenius, 0, 1, 0, 1, 1, 0] -> 
  ((2*s*(-2 + \[CurlyEpsilon])*(-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^4*
      (-2 + 3*\[CurlyEpsilon])*Gamma[-2 + \[CurlyEpsilon]]^2)/
     (1 + 2*\[CurlyEpsilon]) + ((2 - 3*\[CurlyEpsilon])*\[CurlyEpsilon]*
      Gamma[1 + \[CurlyEpsilon]]^2)/(1 - 3*\[CurlyEpsilon] + 
      2*\[CurlyEpsilon]^2) + (2*(-2 + \[CurlyEpsilon])*(-1 + \[CurlyEpsilon])*
      \[CurlyEpsilon]^4*(-2 + 3*\[CurlyEpsilon])*Gamma[3 - \[CurlyEpsilon]]*
      Gamma[-2 + \[CurlyEpsilon]]^2*Gamma[3/2 + \[CurlyEpsilon]]*
      TS[(s^(2 + n)*Gamma[2 + n + \[CurlyEpsilon]]*
         Gamma[1 + n + 2*\[CurlyEpsilon]])/(Gamma[4 + n - \[CurlyEpsilon]]*
         Gamma[5/2 + n + \[CurlyEpsilon]]), {n}])/((1 + 2*\[CurlyEpsilon])*
      Gamma[2*\[CurlyEpsilon]]*Gamma[1 + \[CurlyEpsilon]]))/
   (\[CurlyEpsilon]^3*(-2 + 3*\[CurlyEpsilon])), 
 j[vertexFrobenius, 0, 2, 0, 1, 1, 0] -> 
  ((-2*s*(-2 + \[CurlyEpsilon])*(-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^4*
      (-2 + 3*\[CurlyEpsilon])*Gamma[-2 + \[CurlyEpsilon]]^2)/
     ((4 - 6*\[CurlyEpsilon])*(1 + 2*\[CurlyEpsilon])) + 
    (2*s*(-2 + \[CurlyEpsilon])*(-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^4*
      (-1 + 2*\[CurlyEpsilon])*(-2 + 3*\[CurlyEpsilon])*
      Gamma[-2 + \[CurlyEpsilon]]^2)/((1 + 2*\[CurlyEpsilon])*
      (-4 + 6*\[CurlyEpsilon])) + ((2 - 3*\[CurlyEpsilon])*\[CurlyEpsilon]*
      (-1 + 2*\[CurlyEpsilon])*Gamma[1 + \[CurlyEpsilon]]^2)/
     ((-4 + 6*\[CurlyEpsilon])*(1 - 3*\[CurlyEpsilon] + 
       2*\[CurlyEpsilon]^2)) + ((-2 + \[CurlyEpsilon])*(-1 + \[CurlyEpsilon])*
      \[CurlyEpsilon]^4*Gamma[3 - \[CurlyEpsilon]]*
      Gamma[-2 + \[CurlyEpsilon]]^2*Gamma[3/2 + \[CurlyEpsilon]]*
      TS[(s^(2 + n)*(1 + n + 2*\[CurlyEpsilon])*
         Gamma[2 + n + \[CurlyEpsilon]]*Gamma[1 + n + 2*\[CurlyEpsilon]])/
        (Gamma[4 + n - \[CurlyEpsilon]]*Gamma[5/2 + n + \[CurlyEpsilon]]), 
       {n}])/((1 + 2*\[CurlyEpsilon])*Gamma[2*\[CurlyEpsilon]]*
      Gamma[1 + \[CurlyEpsilon]]))/\[CurlyEpsilon]^3, 
 j[vertexFrobenius, 0, 1, 1, 0, 1, 1] -> 
  (((-1)^(1 - \[CurlyEpsilon])*2^(1 - 2*\[CurlyEpsilon])*Pi^2*
      (-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^3*(-1 + 2*\[CurlyEpsilon])*
      Csc[Pi*\[CurlyEpsilon]]^2)/(s^\[CurlyEpsilon]*
      Gamma[3 - 2*\[CurlyEpsilon]]) + 
    (\[CurlyEpsilon]*(-1 + 2*\[CurlyEpsilon])*Gamma[1 + \[CurlyEpsilon]]^2)/
     (2*(-1 - \[CurlyEpsilon] + 2*\[CurlyEpsilon]^2)) + 
    (Pi^(3/2)*\[CurlyEpsilon]^3*(1 - 3*\[CurlyEpsilon] + 2*\[CurlyEpsilon]^2)*
      Csc[Pi*\[CurlyEpsilon]]*Gamma[2 - 2*\[CurlyEpsilon]]*
      TS[((-1)^(n - \[CurlyEpsilon])*s^(1 + n - \[CurlyEpsilon])*
         Gamma[2 + n - \[CurlyEpsilon]]*Gamma[1 + n + \[CurlyEpsilon]])/
        (Gamma[5/2 + n]*Gamma[3 + n - 2*\[CurlyEpsilon]]), {n}])/
     (4^\[CurlyEpsilon]*Gamma[3 - 2*\[CurlyEpsilon]]) + 
    (2*\[CurlyEpsilon]^2*(-1 + 2*\[CurlyEpsilon])*Gamma[3 - \[CurlyEpsilon]]*
      Gamma[1 + \[CurlyEpsilon]]^2*Gamma[5/2 + \[CurlyEpsilon]]*
      TS[((-1)^n*s^(1 + n)*Gamma[2 + n]*Gamma[1 + n + 2*\[CurlyEpsilon]])/
        (Gamma[3 + n - \[CurlyEpsilon]]*Gamma[5/2 + n + \[CurlyEpsilon]]), 
       {n}])/((6 + 7*\[CurlyEpsilon] - 13*\[CurlyEpsilon]^2 - 
       4*\[CurlyEpsilon]^3 + 4*\[CurlyEpsilon]^4)*
      Gamma[1 + 2*\[CurlyEpsilon]]))/(\[CurlyEpsilon]^3*
    (-1 + 2*\[CurlyEpsilon])), j[vertexFrobenius, 0, 2, 1, 0, 1, 1] -> 
  (((-1)^(3 - \[CurlyEpsilon])*2^(1 - 2*\[CurlyEpsilon])*Pi^2*
      (-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^4*(-1 + 2*\[CurlyEpsilon])*
      Csc[Pi*\[CurlyEpsilon]]^2)/(s^\[CurlyEpsilon]*(2 - 4*\[CurlyEpsilon])*
      Gamma[3 - 2*\[CurlyEpsilon]]) + ((-1)^(2 - \[CurlyEpsilon])*
      2^(1 - 2*\[CurlyEpsilon])*Pi^2*(-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^4*
      (-1 + 2*\[CurlyEpsilon])*Csc[Pi*\[CurlyEpsilon]]^2)/
     (s^\[CurlyEpsilon]*(1 - 2*\[CurlyEpsilon])*
      Gamma[3 - 2*\[CurlyEpsilon]]) - 
    (\[CurlyEpsilon]^2*(-1 + 2*\[CurlyEpsilon])*Gamma[1 + \[CurlyEpsilon]]^2)/
     (2*(1 - 2*\[CurlyEpsilon])*(-1 - \[CurlyEpsilon] + 
       2*\[CurlyEpsilon]^2)) + (2^(-1 - 2*\[CurlyEpsilon])*Pi^(3/2)*
      (-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^3*Csc[Pi*\[CurlyEpsilon]]*
      Gamma[2 - 2*\[CurlyEpsilon]]*
      TS[((-1)^(n - \[CurlyEpsilon])*s^(1 + n - \[CurlyEpsilon])*
         (1 + n + \[CurlyEpsilon])*Gamma[2 + n - \[CurlyEpsilon]]*
         Gamma[1 + n + \[CurlyEpsilon]])/(Gamma[5/2 + n]*
         Gamma[3 + n - 2*\[CurlyEpsilon]]), {n}])/
     Gamma[3 - 2*\[CurlyEpsilon]] + 
    (\[CurlyEpsilon]^2*Gamma[3 - \[CurlyEpsilon]]*Gamma[1 + \[CurlyEpsilon]]^
       2*Gamma[5/2 + \[CurlyEpsilon]]*
      TS[((-1)^n*s^(1 + n)*(1 + n + 2*\[CurlyEpsilon])*Gamma[2 + n]*
         Gamma[1 + n + 2*\[CurlyEpsilon]])/(Gamma[3 + n - \[CurlyEpsilon]]*
         Gamma[5/2 + n + \[CurlyEpsilon]]), {n}])/
     ((6 + 7*\[CurlyEpsilon] - 13*\[CurlyEpsilon]^2 - 4*\[CurlyEpsilon]^3 + 
       4*\[CurlyEpsilon]^4)*Gamma[1 + 2*\[CurlyEpsilon]]))/\[CurlyEpsilon]^3, 
 j[vertexFrobenius, 0, 1, 1, 1, 1, 0] -> 
  -Gamma[\[CurlyEpsilon]]^2/(4*s*(1 - 3*\[CurlyEpsilon] + 
      2*\[CurlyEpsilon]^2)) + 
   ((4*s^2*(-1 + \[CurlyEpsilon])^2*\[CurlyEpsilon]^6*
        (2 - 5*\[CurlyEpsilon] + 2*\[CurlyEpsilon]^2)*
        Gamma[-2 + \[CurlyEpsilon]]^2 + \[CurlyEpsilon]^2*
        (1 + 2*\[CurlyEpsilon])*(\[CurlyEpsilon]^2*Gamma[\[CurlyEpsilon]]^2 + 
         2*s*(1 - 2*\[CurlyEpsilon])*Gamma[1 + \[CurlyEpsilon]]^2))/
      (4*(-1 + \[CurlyEpsilon])*(-1 + 2*\[CurlyEpsilon])*
       (1 + 2*\[CurlyEpsilon])) + ((-2 + \[CurlyEpsilon])*
       (-1 + \[CurlyEpsilon])*\[CurlyEpsilon]^5*Gamma[3 - \[CurlyEpsilon]]*
       Gamma[-2 + \[CurlyEpsilon]]^2*Gamma[3/2 + \[CurlyEpsilon]]*
       TS[(s^(3 + n)*(1 + n + 2*\[CurlyEpsilon])*
          Gamma[2 + n + \[CurlyEpsilon]]*Gamma[1 + n + 2*\[CurlyEpsilon]])/
         ((3 + n)*Gamma[4 + n - \[CurlyEpsilon]]*
          Gamma[5/2 + n + \[CurlyEpsilon]]), {n}])/((1 + 2*\[CurlyEpsilon])*
       Gamma[2*\[CurlyEpsilon]]*Gamma[1 + \[CurlyEpsilon]]))/
    (s*\[CurlyEpsilon]^4), j[vertexFrobenius, 0, 1, 1, 1, 1, 1] -> 
  ((Pi^(3/2)*\[CurlyEpsilon]^4*Csc[Pi*\[CurlyEpsilon]]*
      TS[((-1)^(n - \[CurlyEpsilon])*s^(1 + n - \[CurlyEpsilon])*
         Gamma[1 + n - \[CurlyEpsilon]]*Gamma[1 + n + \[CurlyEpsilon]])/
        ((1 + n)*Gamma[3/2 + n]*Gamma[2 + n - 2*\[CurlyEpsilon]]), {n}])/
     2^(2*(1 + \[CurlyEpsilon])) + (Pi^(3/2)*\[CurlyEpsilon]^4*
      Csc[Pi*\[CurlyEpsilon]]*TS[((-1)^(1 + n)*s^(1 + n)*Gamma[1 + n]*
         Gamma[1 + n + 2*\[CurlyEpsilon]])/((1 + n + \[CurlyEpsilon])*
         Gamma[2 + n - \[CurlyEpsilon]]*Gamma[3/2 + n + \[CurlyEpsilon]]), 
       {n}])/2^(2*(1 + \[CurlyEpsilon])) - 
    (Pi^(3/2)*\[CurlyEpsilon]^4*Csc[Pi*\[CurlyEpsilon]]*
      TS[(s^(1 + n)*Gamma[1 + n + \[CurlyEpsilon]]*
         Gamma[1 + n + 2*\[CurlyEpsilon]])/((1 + n)*(1 + n + \[CurlyEpsilon])*
         Gamma[2 + n - \[CurlyEpsilon]]*Gamma[3/2 + n + \[CurlyEpsilon]]), 
       {n}])/(2^(2*(1 + \[CurlyEpsilon]))*Gamma[\[CurlyEpsilon]]))/
   (s*\[CurlyEpsilon]^4), j[vertexFrobenius, 1, 1, 1, 1, 0, 1] -> 
  -((2^(-1 - 2*\[CurlyEpsilon])*Sqrt[Pi]*\[CurlyEpsilon]*
     Gamma[-\[CurlyEpsilon]]*TS[(s^(1 + n)*Gamma[1 + n + \[CurlyEpsilon]]*
        Gamma[1 + n + 2*\[CurlyEpsilon]])/((1 + n)^2*
        Gamma[2 + n - \[CurlyEpsilon]]*Gamma[3/2 + n + \[CurlyEpsilon]]), 
      {n}])/s), j[vertexFrobenius, 1, 1, 1, 1, 1, 1] -> 
  (TS[((-1)^(n - \[CurlyEpsilon])*4^(-2 + j - n - \[CurlyEpsilon])*Pi^(3/2)*
       s^(2 + n - \[CurlyEpsilon])*(3 + 3*j - 2*\[CurlyEpsilon])*
       \[CurlyEpsilon]^3*(1 + 2*\[CurlyEpsilon])*Csc[Pi*\[CurlyEpsilon]]*
       Gamma[3/2 + j - \[CurlyEpsilon]]*Gamma[2 + n - \[CurlyEpsilon]]*
       Gamma[2 + n + \[CurlyEpsilon]])/((1 + j)*(1 + j - \[CurlyEpsilon])*
       Gamma[5/2 + n]*Gamma[2 + j - 2*\[CurlyEpsilon]]*
       Gamma[5/2 + n - \[CurlyEpsilon]]), {j, n}] + 
    TS[(-3*(-1)^n*2^(-5 - 2*n - 2*\[CurlyEpsilon])*Pi^2*s^(2 + n)*
       \[CurlyEpsilon]^3*(1 + \[CurlyEpsilon])*(1 + 2*\[CurlyEpsilon])*
       Csc[Pi*\[CurlyEpsilon]]*Gamma[2 + n]*Gamma[2 + n + 2*\[CurlyEpsilon]])/
      (Gamma[5/2 + n]*Gamma[2 - \[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {n}] + 
    TS[((-1)^(1 + n)*4^(-1 + j - n - \[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*
       \[CurlyEpsilon]^3*(6 + 3*j + \[CurlyEpsilon])*(1 + 2*\[CurlyEpsilon])*
       Csc[Pi*\[CurlyEpsilon]]*Gamma[5/2 + j]*Gamma[2 + n]*
       Gamma[2 + n + 2*\[CurlyEpsilon]])/((2 + j)*(2 + j + \[CurlyEpsilon])*
       Gamma[5/2 + n]*Gamma[3 + j - \[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {j, n}] + 
    TS[((-1)^n*2^(-2 - 2*\[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*
       \[CurlyEpsilon]^3*(6 + 3*n + \[CurlyEpsilon])*(1 + 2*\[CurlyEpsilon])*
       Csc[Pi*\[CurlyEpsilon]]*Gamma[2 + n]*Gamma[2 + n + 2*\[CurlyEpsilon]])/
      ((2 + n)*(2 + n + \[CurlyEpsilon])*Gamma[3 + n - \[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {n}] + 
    TS[((-1)^(2 - j + n)*4^(-1 + j - n - \[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*
       \[CurlyEpsilon]^3*(1 + 2*\[CurlyEpsilon])*
       (10 + 5*j + 3*\[CurlyEpsilon])*Csc[Pi*\[CurlyEpsilon]]*Gamma[5/2 + j]*
       Gamma[2 + n]*Gamma[2 + j + \[CurlyEpsilon]]*
       Gamma[2 + n + 2*\[CurlyEpsilon]])/((2 + j)*(2 + j + \[CurlyEpsilon])*
       Gamma[3 + j]*Gamma[5/2 + n]*Gamma[3 + j - \[CurlyEpsilon]]*
       Gamma[\[CurlyEpsilon]]*Gamma[5/2 + n + \[CurlyEpsilon]]), {j, n}] + 
    TS[-(Pi*s^(2 + n)*\[CurlyEpsilon]^3*(10 + 5*n + 3*\[CurlyEpsilon])*
        Csc[Pi*\[CurlyEpsilon]]*Gamma[3/2 + \[CurlyEpsilon]]*
        Gamma[2 + n + \[CurlyEpsilon]]*Gamma[2 + n + 2*\[CurlyEpsilon]])/
      (4*(2 + n)^2*(2 + n + \[CurlyEpsilon])*Gamma[3 + n - \[CurlyEpsilon]]*
       Gamma[2*\[CurlyEpsilon]]*Gamma[5/2 + n + \[CurlyEpsilon]]), {n}])/
   (s^2*\[CurlyEpsilon]^3*(1 + 2*\[CurlyEpsilon])), 
 j[vertexFrobenius, 2, 1, 1, 1, 1, 1] -> 
  (TS[((-1)^(n - \[CurlyEpsilon])*4^(-3 + j - n - \[CurlyEpsilon])*Pi^(3/2)*
       s^(2 + n - \[CurlyEpsilon])*(4 + s)*(3 + 3*j - 2*\[CurlyEpsilon])*
       \[CurlyEpsilon]^3*Csc[Pi*\[CurlyEpsilon]]*
       Gamma[3/2 + j - \[CurlyEpsilon]]*Gamma[2 + n - \[CurlyEpsilon]]*
       Gamma[3 + n + \[CurlyEpsilon]])/((1 + j)*(1 + j - \[CurlyEpsilon])*
       Gamma[5/2 + n]*Gamma[2 + j - 2*\[CurlyEpsilon]]*
       Gamma[5/2 + n - \[CurlyEpsilon]]), {j, n}] + 
    TS[(-3*(-1)^n*2^(-7 - 2*n - 2*\[CurlyEpsilon])*Pi^2*s^(2 + n)*(4 + s)*
       \[CurlyEpsilon]^3*(1 + \[CurlyEpsilon])*Csc[Pi*\[CurlyEpsilon]]*
       Gamma[2 + n]*Gamma[3 + n + 2*\[CurlyEpsilon]])/
      (Gamma[5/2 + n]*Gamma[2 - \[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {n}] + 
    TS[((-1)^(1 + n)*4^(-2 + j - n - \[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*
       (4 + s)*\[CurlyEpsilon]^3*(6 + 3*j + \[CurlyEpsilon])*
       Csc[Pi*\[CurlyEpsilon]]*Gamma[5/2 + j]*Gamma[2 + n]*
       Gamma[3 + n + 2*\[CurlyEpsilon]])/((2 + j)*(2 + j + \[CurlyEpsilon])*
       Gamma[5/2 + n]*Gamma[3 + j - \[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {j, n}] + 
    TS[((-1)^n*2^(-4 - 2*\[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*(4 + s)*
       \[CurlyEpsilon]^3*(6 + 3*n + \[CurlyEpsilon])*Csc[Pi*\[CurlyEpsilon]]*
       Gamma[2 + n]*Gamma[3 + n + 2*\[CurlyEpsilon]])/
      ((2 + n)*(2 + n + \[CurlyEpsilon])*Gamma[3 + n - \[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {n}] + 
    TS[((-1)^(2 - j + n)*4^(-2 + j - n - \[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*
       (4 + s)*\[CurlyEpsilon]^3*(10 + 5*j + 3*\[CurlyEpsilon])*
       Csc[Pi*\[CurlyEpsilon]]*Gamma[5/2 + j]*Gamma[2 + n]*
       Gamma[2 + j + \[CurlyEpsilon]]*Gamma[3 + n + 2*\[CurlyEpsilon]])/
      ((2 + j)*(2 + j + \[CurlyEpsilon])*Gamma[3 + j]*Gamma[5/2 + n]*
       Gamma[3 + j - \[CurlyEpsilon]]*Gamma[\[CurlyEpsilon]]*
       Gamma[5/2 + n + \[CurlyEpsilon]]), {j, n}] + 
    TS[-((2^(-4 - 2*\[CurlyEpsilon])*Pi^(3/2)*s^(2 + n)*(4 + s)*
        \[CurlyEpsilon]^3*(10 + 5*n + 3*\[CurlyEpsilon])*
        Csc[Pi*\[CurlyEpsilon]]*Gamma[2 + n + \[CurlyEpsilon]]*
        Gamma[3 + n + 2*\[CurlyEpsilon]])/((2 + n)^2*
        (2 + n + \[CurlyEpsilon])*Gamma[3 + n - \[CurlyEpsilon]]*
        Gamma[\[CurlyEpsilon]]*Gamma[5/2 + n + \[CurlyEpsilon]])), {n}])/
   (s^2*(4 + s)*\[CurlyEpsilon]^3)}


==> anc/Data/ResultsSubgraphsDE.txt <==
Print["Solutions to subgraphs for elliptic vertex in terms of J-functions"]
{j[sub, 1, 0, 1, 0, 0] -> 3 + Pi^2/6 + \[Epsilon]^(-2) + 2/\[Epsilon] + 
   (\[Epsilon]*(12 + Pi^2 - 2*Zeta[3]))/3, j[sub, 0, 0, 1, 1, 1] -> 
  -\[Epsilon]^(-2) + (-3 - I*Pi + J[{w[{0}, {s}]}, s] + Log[4])/\[Epsilon] + 
   (-14 - (6*I)*Pi + Pi^2 + 6*J[{w[{0}, {s}]}, s] + 
     (2*I)*Pi*J[{w[{0}, {s}]}, s] - 2*J[{w[{0}, {s}], w[{0}, {s}]}, s] - 
     4*Log[2]^2 + 2*Log[4] + I*Pi*Log[16] - J[{w[{0}, {s}]}, s]*Log[16] + 
     Log[256])/2 + (\[Epsilon]*(-90 - (42*I)*Pi + 9*Pi^2 + I*Pi^3 + 
      42*J[{w[{0}, {s}]}, s] + (18*I)*Pi*J[{w[{0}, {s}]}, s] - 
      3*Pi^2*J[{w[{0}, {s}]}, s] - 18*J[{w[{0}, {s}], w[{0}, {s}]}, s] - 
      (6*I)*Pi*J[{w[{0}, {s}], w[{0}, {s}]}, s] + 
      6*J[{w[{0}, {s}], w[{0}, {s}], w[{0}, {s}]}, s] - 12*Log[2]^2 + 
      30*Log[4] + (12*I)*Pi*Log[4] - 12*J[{w[{0}, {s}]}, s]*Log[4] - 
      6*Log[4]^2 - (3*I)*Pi*Log[4]^2 + 3*J[{w[{0}, {s}]}, s]*Log[4]^2 + 
      Log[4]^3 + (3*I)*Pi*Log[16] - 3*J[{w[{0}, {s}]}, s]*Log[16] - 
      Pi^2*Log[64] - (2*I)*Pi*J[{w[{0}, {s}]}, s]*Log[64] + 
      2*J[{w[{0}, {s}], w[{0}, {s}]}, s]*Log[64] + 3*Log[256] + 16*Zeta[3]))/
    6, j[sub, 1, 0, 1, 1, 0] -> -6 - Pi^2/6 - (13*s*(-1 + t))/2 - 
   \[Epsilon]^(-2) + (-3 + s - s*t)/\[Epsilon] + 
   (-1 + 2*s*(-1 + t))*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   (2 + 1/(2*s*(-1 + t)))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   \[Epsilon]*((13*(-1 + 2*s*(-1 + t))*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      2 + (z1 - 2*s*(-1 + t)*z1)*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] + 3*(1 - 2*s*(-1 + t))*z1*J[{w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     (6 + 5/(4*s*(-1 + t)) + 4*s*(-1 + t))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (2 + 1/(2*s*(-1 + t)))*
      J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] + (-2 + (2*s - 2*s*t)^(-1))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
        w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     (-6 + 3/(2*s - 2*s*t))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
        w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     (-90 - 2*Pi^2*(3 + s*(-1 + t)) - 345*s*(-1 + t) + 8*Zeta[3])/12), 
 j[sub, 2, 0, 1, 1, 0] -> (-6 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   (-1 + (2*s - 2*s*t)^(-1))*J[{w[{-(-1 + t)^(-1)}, {z1}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   \[Epsilon]*(5*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     z1*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     3*z1*J[{w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/
      (2*s - 2*s*t) + (-1 + (2*s - 2*s*t)^(-1))*
      J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] + (1 + 1/(2*s*(-1 + t)))*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (3 + 3/(2*s*(-1 + t)))*
      J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (-66 + Pi^2 - 4*Zeta[3])/12), 
 j[sub, 1, 1, 0, 0, 1] -> -6 - Pi^2/6 + (13*s*t)/2 - \[Epsilon]^(-2) + 
   (-3 + s*t)/\[Epsilon] - (1 + 2*s*t)*z2*J[{w[{t^(-1)}, {z2}]}, s] + 
   (2 - 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   \[Epsilon]*((-13*(z2 + 2*s*t*z2)*J[{w[{t^(-1)}, {z2}]}, s])/2 + 
     (z2 + 2*s*t*z2)*J[{w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     3*(1 + 2*s*t)*z2*J[{w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (6 - 5/(4*s*t) - 4*s*t)*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     (2 - 1/(2*s*t))*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
       s] + (-2 + 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + (-6 + 3/(2*s*t))*
      J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (-90 + 345*s*t + 2*Pi^2*(-3 + s*t) + 8*Zeta[3])/12), 
 j[sub, 2, 1, 0, 0, 1] -> (-6 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + z2*J[{w[{t^(-1)}, {z2}]}, s] + 
   (-1 + 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   \[Epsilon]*(5*z2*J[{w[{t^(-1)}, {z2}]}, s] - 
     z2*J[{w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     3*z2*J[{w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s]/(2*s*t) + 
     (-1 + 1/(2*s*t))*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
       s] + (1 - 1/(2*s*t))*J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + (3 - 3/(2*s*t))*
      J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (-66 + Pi^2 - 4*Zeta[3])/12), j[sub, 1, 0, 1, 1, 1] -> 
  19/2 - (7*Pi^2)/12 + 1/(2*\[Epsilon]^2) + J[{w[{0}, {s}], w[{0}, {s}]}, 
    s] + J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
   t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s] + 
   (-1 + t)*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
   J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
   J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/(2*s*t) + 
   ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 2*Log[2]^2 + 
   (5/2 + I*Pi - J[{w[{0}, {s}]}, s] - Log[4])/\[Epsilon] + 
   J[{w[{0}, {s}]}, s]*(-5 - I*Pi + Log[4]) + z3*J[{w[{-t^(-1)}, {z3}]}, s]*
    ((-I)*Pi + Log[4]) + (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
     ((-I)*Pi + Log[4]))/(2*s*t) - (I/2)*Pi*(-10 + Log[16]) - Log[1024] + 
   \[Epsilon]*(5*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s] - 5*t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, 
         {z1}]}, s] + 5*(-1 + t)*z3*J[{w[{-t^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     J[{w[{0}, {s}], w[{0}, {s}], w[{0}, {s}]}, s] + 
     J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, 
      s] + t*z3*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s] + 
     (z3 - t*z3)*J[{w[{0}, {s}], w[{-t^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - J[{w[{-(-1 + t)^(-1)}, {z1}], 
       w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     3*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     3*t*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     2*t*z3*J[{w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     2*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s] - 
     2*(-1 + t)*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s] - 
     3*z3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + (-3/(2*s) - t)*
      J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
     ((-1 + t)*(3 + 2*s*t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     (z3 - t*z3)*J[{w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 3*(-1 + t)*z3*
      J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
     J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
     J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (2*s*t) + ((-1 + t)*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) - 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (2*s*t) - ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
     (3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s) + 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/s - 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], 
        w[{0}, {s}]}, s]/(s*t) + 
     ((1 - t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(s*t) - 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s]/
      (2*s*t) - (3*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) - 
     ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) - 
     (3*(-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       (I*Pi - Log[4]))/(s*t) + J[{w[{0}, {s}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s]*(3 + I*Pi + 2*s*t - Log[4]))/(2*s*t) + 
     I*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]) + 
     (2*I)*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]) + 
     ((I/2)*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       (Pi + I*Log[4]))/(s*t) + 
     (J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
       ((-I)*Pi + Log[4]))/(2*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 - (3*I)*Pi*(6 + 4*s*t - Log[16]) + 
        6*(-2*Log[2]^2 + s*t*Log[16] + Log[64])))/(12*s*t) + 
     J[{w[{0}, {s}]}, s]*(-19 + Pi^2/2 - Log[4]^2/2 + 
       (I/3)*Pi*(-15 + Log[64]) + Log[1024]) + 
     (z3*J[{w[{-t^(-1)}, {z3}]}, s]*(4*Pi^2 + (3*I)*Pi*(-10 + Log[16]) + 
        6*(-2*Log[2]^2 + Log[1024])))/6 + 
     ((-2*I)*Pi^3 + (6*I)*Pi*(38 - 4*Log[4] + Log[4]^2 - 3*Log[16]) + 
       Pi^2*(-35 + Log[4096]) + 2*(195 + 36*Log[2]^2 - 78*Log[4] + 
         6*Log[4]^2 - Log[4]^3 - 9*Log[256] - 14*Zeta[3]))/12), 
 j[sub, 2, 0, 1, 1, 1] -> 
  J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
      w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) - 
   J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/(4*s*t) + 
   ((-1 + t^(-1))*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s) + 
   ((I/4)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
    (s*t) + \[Epsilon]*(J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], 
        w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) - 
     J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (4*s*t) + ((-1 + t^(-1))*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s) - 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) + 
     J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]/
      (4*s*t) + ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) - 
     J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(4*s) - 
     (3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s) - 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
        w[{-(-1 + t)^(-1)}, {z1}]}, s]/(2*s) + 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], 
        w[{0}, {s}]}, s]/(2*s*t) + 
     ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(2*s*t) + 
     J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s]/
      (4*s*t) + (3*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) + 
     ((-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) + 
     (3*(-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t) + 
     ((I/4)*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*
       (Pi + I*Log[4]))/(s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       ((-I)*Pi + Log[4]))/(4*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       ((-I)*Pi + Log[4]))/(2*s*t) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]*
       ((-I)*Pi + Log[4]))/(4*s*t) - 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(24*s*t)), j[sub, 1, 1, 0, 1, 1] -> 
  19/2 - (7*Pi^2)/12 + 1/(2*\[Epsilon]^2) + J[{w[{0}, {s}], w[{0}, {s}]}, 
    s] + z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s] - 
   t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] + 
   J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   (-1 + t)*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] + 
   J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/
    (2*s - 2*s*t) - 
   (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) - 
   J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/
    (2*s) + 2*Log[2]^2 + (5/2 + I*Pi - J[{w[{0}, {s}]}, s] - Log[4])/
    \[Epsilon] + ((I/2)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, 
        {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
   J[{w[{0}, {s}]}, s]*(-5 - I*Pi + Log[4]) + 
   z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]) - 
   (I/2)*Pi*(-10 + Log[16]) - Log[1024] + 
   \[Epsilon]*(-5*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
       s] + 5*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     5*(-1 + t)*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] - 
     J[{w[{0}, {s}], w[{0}, {s}], w[{0}, {s}]}, s] - 
     z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s] + 
     t*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
       s] + J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     (z4 - t*z4)*J[{w[{0}, {s}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
       s] - 2*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{0}, {s}]}, s] + 2*t*z4*J[{w[{(-1 + t)^(-1)}, {s}], 
        w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s] - 
     2*(-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s] - z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], 
        w[{0}, {s}]}, s] + (-1 + 3/(2*s*(-1 + t)))*t*
      J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s] - 3*z4*J[{w[{(-1 + t)^(-1)}, {z4}], 
        w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
     (-1 - 3/(2*s) + t)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s] + t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], 
        w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     3*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] - J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
       w[{t^(-1)}, {z2}]}, s] - 3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + (z4 - t*z4)*
      J[{w[{t^(-1)}, {z2*z4}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     3*(-1 + t)*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] + J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(2*s - 2*s*t) - 
     (t*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) - 
     J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(2*s) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{0}, {s}]}, s]/(2*s - 2*s*t) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(2*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(s*(-1 + t)) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(s - s*t) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/s - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], 
        w[{0}, {s}]}, s]/(2*s - 2*s*t) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/(2*s*(-1 + t)) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) + 
     (3*t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s]/(2*s) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (I*Pi - Log[4]))/(2*s - 2*s*t) + J[{w[{0}, {s}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]*
      (5 + I*Pi - Log[4]) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]*
       (3 + I*Pi + 2*s - 2*s*t - Log[4]))/(2*s - 2*s*t) + 
     I*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]) + 
     (2*I)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
      (Pi + I*Log[4]) + ((I/2)*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/(s*(-1 + t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (-4*Pi^2 - (3*I)*Pi*(-6 + 4*s*(-1 + t) + Log[16]) + 
        6*(2*Log[2]^2 + s*(-1 + t)*Log[16] - Log[64])))/(12*s*(-1 + t)) + 
     J[{w[{0}, {s}]}, s]*(-19 + Pi^2/2 - Log[4]^2/2 + 
       (I/3)*Pi*(-15 + Log[64]) + Log[1024]) + 
     (z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*(4*Pi^2 + 
        (3*I)*Pi*(-10 + Log[16]) + 6*(-2*Log[2]^2 + Log[1024])))/6 + 
     ((-2*I)*Pi^3 + (6*I)*Pi*(38 - 4*Log[4] + Log[4]^2 - 3*Log[16]) + 
       Pi^2*(-35 + Log[4096]) + 2*(195 + 36*Log[2]^2 - 78*Log[4] + 
         6*Log[4]^2 - Log[4]^3 - 9*Log[256] - 14*Zeta[3]))/12), 
 j[sub, 2, 1, 0, 1, 1] -> 
  J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/
    (4*s*(-1 + t)) + 
   (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(4*s - 4*s*t) + 
   J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/
    (4*s) + (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     (I*Pi - Log[4]))/(4*s - 4*s*t) + 
   \[Epsilon]*(J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(4*s*(-1 + t)) + 
     (t*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(4*s - 4*s*t) + 
     J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(4*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
        w[{0}, {s}]}, s]/(4*s - 4*s*t) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(4*s*(-1 + t)) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
        w[{t^(-1)}, {z2}]}, s]/(4*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]/(2*s - 2*s*t) - 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/(2*s - 2*s*t) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
        w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s]/(2*s) + 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], 
        w[{0}, {s}]}, s]/(4*s - 4*s*t) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/(4*s - 4*s*t) + 
     (t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(4*s*(-1 + t)) + 
     (3*t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/(4*s*(-1 + t)) - 
     J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
        w[{t^(-1)}, {z2}]}, s]/(4*s) - 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(4*s) + 
     (J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (I*Pi - Log[4]))/(4*s - 4*s*t) + 
     ((I/4)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     ((I/2)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     ((I/4)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/(24*s*(-1 + t))), 
 j[sub, 1, 1, 1, 0, 1] -> (-30 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + 2*z2*J[{w[{t^(-1)}, {z2}]}, s] - 
   J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s] + 
   J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s]/(2*s*t) + 
   \[Epsilon]*(12*z2*J[{w[{t^(-1)}, {z2}]}, s] - 
     2*z2*J[{w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     6*z2*J[{w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s] - 
     ((30 + Pi^2 - 12*s*t)*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (12*s*t) + (-1 - 1/(2*s*t))*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], 
        w[{t^(-1)}, {z2}]}, s] + (1 + 1/(s*t))*
      J[{w[{t^(-1)}, {z2}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, s] + 
     (3 + 3/(s*t))*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], 
        w[{t^(-1)}, {z2}]}, s] - J[{w[{t^(-1)}, {z2}], w[{0}, {s}], 
        w[{0}, {s}], w[{t^(-1)}, {z2}]}, s]/(2*s*t) - 
     (3*J[{w[{t^(-1)}, {z2}], w[{0}, {s}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s*t) - 
     (3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s*t) - 
     (9*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(2*s*t) + 
     (3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(s*t) + (-210 + Pi^2 - 4*Zeta[3])/12), 
 j[sub, 1, 1, 1, 1, 0] -> (-30 + Pi^2)/12 + 1/(2*\[Epsilon]^2) + 
   1/(2*\[Epsilon]) + 2*z1*J[{w[{-(-1 + t)^(-1)}, {z1}]}, s] - 
   J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s] + 
   J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/
    (2*s - 2*s*t), j[sub, 2, 1, 1, 1, 1] -> 
  (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
   (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
      s])/(8*s*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
   ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     (Pi + I*Log[4]))/(s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     ((-I)*Pi + Log[4]))/(8*s*t*(-1 + s*(-1 + t)*t)) + 
   \[Epsilon]*(-(t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
          w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t + 8*s^2*t^2 - 8*s^2*t^3) - 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)) + 
     (3*t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t + 4*s^2*t^2 - 
       4*s^2*t^3) - ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], 
         w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(8*s*t*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z3*z5}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(8*s*t + 8*s^2*t^2 - 8*s^2*t^3) - 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(4*s*t + 4*s^2*t^2 - 
       4*s^2*t^3) - ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, 
          {z1}]}, s])/(4*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(8*s*t + 8*s^2*t^2 - 8*s^2*t^3) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (4*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)) - 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*(-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*(-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/4)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     ((I/8)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s]*(Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*t*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (8*s*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(8*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (4*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*((-I)*Pi + Log[4]))/(8*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*(-1 + t)*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*t*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*t*(-1 + s*(-1 + t)*t)) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 - 12*Log[2]^2 + (3*I)*Pi*Log[16]))/
      (48*s*(-1 + t)*(-1 + s*(-1 + t)*t))), j[sub, 3, 1, 1, 1, 1] -> 
  -J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s]/
    (32*s*(-1 + s*(-1 + t)*t)) - 
   (t^2*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
   ((-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
   (t*z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)*t*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
   J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s]/(32*s*(-1 + s*(-1 + t)*t)) + 
   ((-1 + t)^2*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
   (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) - 
   ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, 
      s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
      s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
   ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
       w[{-(-1 + t)^(-1)}, {z1}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
       w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
   (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
       w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
   ((I/64)*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     (Pi + I*Log[4]))/(s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   ((I/64)*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     (Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)^2) + 
   ((I/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
     (Pi + I*Log[4]))/(s*t*(-1 + s*(-1 + t)*t)^2) + 
   ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
    (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
   (t*z3*J[{w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
    (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
   (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
     ((-I)*Pi + Log[4]))/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
   \[Epsilon]*((-3*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     (t^2*z3*J[{w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*t*z4*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     (t*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*t*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*J[{w[{0}, {s}], w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z4*J[{w[{0}, {s}], w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, 
        s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     J[{w[{-(-1 + t)^(-1)}, {z1}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, 
       s]/(32*s*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     (t^2*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     (3*t^2*z3*J[{w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s])/(16*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(16*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(16*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}], w[{0}, {s}]}, s])/
      (32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, 
        s])/(32*s*(-1 + s*(-1 + t)*t)) - 
     (3*t*J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*J[{w[{(-1 + t)^(-1)}, {z4}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*t*z4*J[{w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (t^2*z3*J[{w[{-t^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(16*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (t*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (16*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*t*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(16*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (t*z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}], w[{0}, {s}]}, s])/
      (32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*t*z3*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*t*J[{w[{-t^(-1)}, {z3}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)) + 
     (3*(-1 + t)*J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)*t*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)*t*z3*J[{w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) - 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     J[{w[{t^(-1)}, {z2}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, s]/
      (32*s*(-1 + s*(-1 + t)*t)) + 
     (3*J[{w[{t^(-1)}, {z2}], w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)) - 
     ((-1 + t)^2*z4*J[{w[{t^(-1)}, {z2*z4}], w[{0}, {s}], w[{t^(-1)}, {z2}]}, 
        s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) - 
     (3*(-1 + t)^2*z4*J[{w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(32*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {z1}]}, s])/(32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(32*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) - 
     (3*t^2*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*(-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*(-1 + t)^2*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)^2*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z3*z5}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{0}, {s}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{-(-1 + t)^(-1)}, {z1}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{-(t - t^2)^(-1)}, {z5}], w[{t^(-1)}, {z2}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     ((-1 + t)^2*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-(t - t^2)^(-1)}, {z5}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((z5 - t*z5)*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, 
          {z3*z5}], w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-(-1 + t)^(-1)}, 
          {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-(-1 + t)^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-(-1 + t)^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z1*z3}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}], 
         w[{0}, {s}]}, s])/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], 
         w[{-(-1 + t)^(-1)}, {z1}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{0}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (3*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z1*z3}], 
         w[{-(-1 + t)^(-1)}, {s}], w[{-(-1 + t)^(-1)}, {z1}]}, s])/
      (64*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{t^(-1)}, {z2*z4}], w[{t^(-1)}, {z2}]}, s])/
      (32*s*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}], w[{0}, {s}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{t^(-1)}, {z2}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{0}, {s}], w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     (3*t*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], w[{0}, {s}], 
         w[{t^(-1)}, {z2}]}, s])/(64*s*(-1 + s*(-1 + t)*t)^2) - 
     (3*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{t^(-1)}, {z2*z4}], 
         w[{t^(-1)}, {s}], w[{t^(-1)}, {z2}]}, s])/
      (64*s*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(2 + I*Pi - Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + ((I/32)*(-1 + t)*z4*
       J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      ((-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((I/32)*t*z3*J[{w[{0}, {s}], w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
      ((1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((I/16)*(-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*(Pi + I*Log[4]))/((-1 + s*(-1 + t))*
       (-1 + s*(-1 + t)*t)) + ((I/32)*(-1 + t)*z4*
       J[{w[{(-1 + t)^(-1)}, {z4}], w[{0}, {s}]}, s]*(Pi + I*Log[4]))/
      ((-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     ((I/16)*t*z3*J[{w[{-t^(-1)}, {s}], w[{-t^(-1)}, {z3}]}, s]*
       (Pi + I*Log[4]))/((1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((I/32)*t*z3*J[{w[{-t^(-1)}, {z3}], w[{0}, {s}]}, s]*(Pi + I*Log[4]))/
      ((1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     ((I/64)*z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/32)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*t*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*(-1 + t)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
      (s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/
      (s*t*(-1 + s*(-1 + t)*t)^2) + 
     (((3*I)/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + s*(-1 + t)*t)^2) + 
     (((3*I)/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z5}], w[{-t^(-1)}, {z3}], 
         w[{-t^(-1)}, {z3}]}, s]*(Pi + I*Log[4]))/(s*(-1 + s*(-1 + t)*t)^2) + 
     ((I/64)*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{0}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((I/32)*z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*(Pi + I*Log[4]))/
      (s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}], 
         w[{0}, {s}]}, s]*(-2 - I*Pi + Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
        s]*(-2 - I*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}], w[{0}, {s}]}, 
        s]*(-2 - I*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{0}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{0}, {s}], w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{0}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{0}, {s}], w[{(-1 + t)^(-1)}, 
          {z4}]}, s]*((-I)*Pi + Log[4]))/(64*s*(-1 + t)*
       (-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {s}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (t*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-1 + t)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{-t^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{-(t - t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z3*z5}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {s}], w[{(-t + t^2)^(-1)}, {z4*z5}], 
         w[{(-1 + t)^(-1)}, {z4}]}, s]*((-I)*Pi + Log[4]))/
      (64*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{0}, {s}], w[{-t^(-1)}, {z3}]}, 
        s]*((-I)*Pi + Log[4]))/(64*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {s}], 
         w[{-t^(-1)}, {z3}]}, s]*((-I)*Pi + Log[4]))/
      (32*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (t*z5*J[{w[{(-1 + t)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) - 
     ((-1 + t)*z5*J[{w[{-t^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*t*(-1 + s*(-1 + t)*t)^2) - 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z3*z5}], w[{-t^(-1)}, {z3}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*t*(-1 + s*(-1 + t)*t)^2) + 
     (z5*J[{w[{(-t + t^2)^(-1)}, {z4*z5}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       (4*Pi^2 + 12*(-Log[2]^2 + Log[4]) + (3*I)*Pi*(-4 + Log[16])))/
      (384*s*(-1 + t)*(-1 + s*(-1 + t)*t)^2) + 
     ((-1 + t)*z4*J[{w[{(-1 + t)^(-1)}, {z4}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(192*(-1 + s*(-1 + t))*(-1 + s*(-1 + t)*t)) + 
     (t*z3*J[{w[{-t^(-1)}, {z3}]}, s]*(4*Pi^2 - 12*Log[2]^2 + 
        (3*I)*Pi*Log[16]))/(192*(1 + s*t)*(-1 + s*(-1 + t)*t)) + 
     (J[{w[{(-1 + t)^(-1)}, {z4}], w[{(-1 + t)^(-1)}, {z4}]}, s]*
       ((-6*I)*Pi + Log[4096]))/(64*s*(-1 + s*(-1 + t)*t)) + 
     (J[{w[{-t^(-1)}, {z3}], w[{-t^(-1)}, {z3}]}, s]*((-6*I)*Pi + Log[4096]))/
      (64*s*(-1 + s*(-1 + t)*t)))}


==> anc/Data/TEffective.txt <==
Print["Transformation matrix T for effective master integrals, for the DE method"]
{{\[Epsilon]^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + \[Epsilon])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(1 - 4*\[Epsilon] + 2*s*(-1 + t)*
       (-2 + 7*\[Epsilon])))/(4*s*(-1 + t)*\[Epsilon]^2*
    (-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 0, 
  ((-1 + 2*s*(-1 + t))*z1*(-1 + \[Epsilon])^2)/(4*(-1 + t)*\[Epsilon]*
    (-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 
  ((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon] + 2*s^2*(-1 + t)*
      (4 + 4*t*(-1 + z1) - 7*z1)*\[Epsilon] + 
     s*(4 + 7*(-2 + z1)*\[Epsilon] - 2*t*(2 + (-7 + 2*z1)*\[Epsilon]))))/
   (4*s*(-1 + t)*\[Epsilon]^2*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
     18*\[Epsilon]^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(1 - 4*\[Epsilon] + 2*s*(-1 + t)*
       (-1 + 3*\[Epsilon])))/(8*s*(-1 + t)*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, -(z1*(-1 + \[Epsilon])^2)/
   (8*(-1 + t)*\[Epsilon]*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2*(1 + 2*s*(-1 + t) - 4*\[Epsilon] + 
      s*(10 - 7*z1 + 2*t*(-5 + 2*z1))*\[Epsilon]))/
   (8*s*(-1 + t)*\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon] + 2*s*t*(-2 + 7*\[Epsilon])))/
   (4*s*t*\[Epsilon]^2*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
     18*\[Epsilon]^3)), 0, 0, 0, ((1 + 2*s*t)*z2*(-1 + \[Epsilon])^2)/
   (4*t*\[Epsilon]*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 
  -((-1 + \[Epsilon])^2*(-1 + 4*s*t + (4 - 2*s*t*(7 + 4*s*t) + 
        s*(3 + 4*t)*(1 + 2*s*t)*z2)*\[Epsilon]))/
   (4*s*t*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon] + 2*s*t*(-1 + 3*\[Epsilon])))/
   (8*s*t*\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  (z2*(-1 + \[Epsilon])^2)/(8*t*\[Epsilon]*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2*(-1 + 2*s*t + (4 + 3*s*z2 + 2*s*t*(-5 + 2*z2))*
       \[Epsilon]))/(8*s*t*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0}, 
 {-(-1 + \[Epsilon])^2/(4*\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2/(\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon])))), 
  0, (-1 + \[Epsilon])^2/(4*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 
  (z3*(-1 + \[Epsilon])^2)/(\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  ((-1 + \[Epsilon])^2*(-1 + (2 + 2*s*t*(-1 + z3) - s*z3)*\[Epsilon]))/
   (\[Epsilon]^3*(s + s*\[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-1 + \[Epsilon])^2/(2*s*\[Epsilon]^3), 0, 0, 0, 0, 
  0}, {-(-1 + \[Epsilon])^2/(4*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2/(\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon])))), 
  0, 0, 0, (-1 + \[Epsilon])^2/(4*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 
  (z4*(-1 + \[Epsilon])^2)/(\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -(((-1 + \[Epsilon])^2*(1 + (-2 + s*(2 + 2*t*(-1 + z4) - z4))*\[Epsilon]))/
    (\[Epsilon]^3*(s + s*\[Epsilon]*(-5 + 6*\[Epsilon])))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + \[Epsilon])^2/(2*s*\[Epsilon]^3), 0, 0, 
  0}, {((-1 + \[Epsilon])*(1 + \[Epsilon]*(-5 + 10*\[Epsilon] + 
       s*(-2 + 6*\[Epsilon]))))/(8*\[Epsilon]^3*
    (s + s*\[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  (z2 - z2*\[Epsilon])/(4*t*\[Epsilon] - 20*t*\[Epsilon]^2 + 
    24*t*\[Epsilon]^3), 
  ((-1 + \[Epsilon])*(-1 + \[Epsilon]*(5 - 4*\[Epsilon] + 
       2*s*(t + 3*z2*\[Epsilon] + t*(-7 + 4*z2)*\[Epsilon]))))/
   (8*s*t*\[Epsilon]^3*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 0, 
  (-1 + \[Epsilon])/(2*s*\[Epsilon]^3), 0, 0}, 
 {((-1 + \[Epsilon])*(1 + \[Epsilon]*(-5 + 10*\[Epsilon] + 
       s*(-2 + 6*\[Epsilon]))))/(8*\[Epsilon]^3*
    (s + s*\[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 
  (z1*(-1 + \[Epsilon]))/(4*(-1 + t)*\[Epsilon]*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(1 + \[Epsilon]*(-5 + 4*\[Epsilon] + 
       2*s*(-1 + t + (7 - 7*z1 + t*(-7 + 4*z1))*\[Epsilon]))))/
   (8*s*(-1 + t)*\[Epsilon]^3*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  0, 0, 0, 0, (-1 + \[Epsilon])/(2*s*\[Epsilon]^3), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + t)*t*z5*(-1 + \[Epsilon])^2)/
   (s*(-1 + s*(-1 + t)*t)*\[Epsilon]^3)}}


==> anc/Data/TSubgraph.txt <==
Print["Transformation matrix T for subgraphs, for the DE method"]
{{\[Epsilon]^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-1 + \[Epsilon])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(1 - 4*\[Epsilon] + 2*s*(-1 + t)*
       (-2 + 7*\[Epsilon])))/(4*s*(-1 + t)*\[Epsilon]^2*
    (-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 0, 
  ((-1 + 2*s*(-1 + t))*z1*(-1 + \[Epsilon])^2)/(4*(-1 + t)*\[Epsilon]*
    (-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 
  ((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon] + 2*s^2*(-1 + t)*
      (4 + 4*t*(-1 + z1) - 7*z1)*\[Epsilon] + 
     s*(4 + 7*(-2 + z1)*\[Epsilon] - 2*t*(2 + (-7 + 2*z1)*\[Epsilon]))))/
   (4*s*(-1 + t)*\[Epsilon]^2*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
     18*\[Epsilon]^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(1 - 4*\[Epsilon] + 2*s*(-1 + t)*
       (-1 + 3*\[Epsilon])))/(8*s*(-1 + t)*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, -(z1*(-1 + \[Epsilon])^2)/
   (8*(-1 + t)*\[Epsilon]*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2*(1 + 2*s*(-1 + t) - 4*\[Epsilon] + 
      s*(10 - 7*z1 + 2*t*(-5 + 2*z1))*\[Epsilon]))/
   (8*s*(-1 + t)*\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon] + 2*s*t*(-2 + 7*\[Epsilon])))/
   (4*s*t*\[Epsilon]^2*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 
     18*\[Epsilon]^3)), 0, 0, 0, ((1 + 2*s*t)*z2*(-1 + \[Epsilon])^2)/
   (4*t*\[Epsilon]*(-2 + 13*\[Epsilon] - 27*\[Epsilon]^2 + 18*\[Epsilon]^3)), 
  -((-1 + \[Epsilon])^2*(-1 + 4*s*t + (4 - 2*s*t*(7 + 4*s*t) + 
        s*(3 + 4*t)*(1 + 2*s*t)*z2)*\[Epsilon]))/
   (4*s*t*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])^2*(-1 + 4*\[Epsilon] + 2*s*t*(-1 + 3*\[Epsilon])))/
   (8*s*t*\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  (z2*(-1 + \[Epsilon])^2)/(8*t*\[Epsilon]*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2*(-1 + 2*s*t + (4 + 3*s*z2 + 2*s*t*(-5 + 2*z2))*
       \[Epsilon]))/(8*s*t*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0}, 
 {-(-1 + \[Epsilon])^2/(4*\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2/(\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon])))), 
  0, (-1 + \[Epsilon])^2/(4*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 
  (z3*(-1 + \[Epsilon])^2)/(\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  ((-1 + \[Epsilon])^2*(-1 + (2 + 2*s*t*(-1 + z3) - s*z3)*\[Epsilon]))/
   (\[Epsilon]^3*(s + s*\[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (-1 + \[Epsilon])^2/(2*s*\[Epsilon]^3), 0, 0, 0, 0, 
  0}, {-(-1 + \[Epsilon])^2/(4*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -((-1 + \[Epsilon])^2/(\[Epsilon]^2*(1 + \[Epsilon]*(-5 + 6*\[Epsilon])))), 
  0, 0, 0, (-1 + \[Epsilon])^2/(4*\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 
  (z4*(-1 + \[Epsilon])^2)/(\[Epsilon]^2*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  -(((-1 + \[Epsilon])^2*(1 + (-2 + s*(2 + 2*t*(-1 + z4) - z4))*\[Epsilon]))/
    (\[Epsilon]^3*(s + s*\[Epsilon]*(-5 + 6*\[Epsilon])))), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-1 + \[Epsilon])^2/(2*s*\[Epsilon]^3), 0, 0, 
  0}, {((-1 + \[Epsilon])*(1 + \[Epsilon]*(-5 + 10*\[Epsilon] + 
       s*(-2 + 6*\[Epsilon]))))/(8*\[Epsilon]^3*
    (s + s*\[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  (z2 - z2*\[Epsilon])/(4*t*\[Epsilon] - 20*t*\[Epsilon]^2 + 
    24*t*\[Epsilon]^3), 
  ((-1 + \[Epsilon])*(-1 + \[Epsilon]*(5 - 4*\[Epsilon] + 
       2*s*(t + 3*z2*\[Epsilon] + t*(-7 + 4*z2)*\[Epsilon]))))/
   (8*s*t*\[Epsilon]^3*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 0, 
  (-1 + \[Epsilon])/(2*s*\[Epsilon]^3), 0, 0}, 
 {((-1 + \[Epsilon])*(1 + \[Epsilon]*(-5 + 10*\[Epsilon] + 
       s*(-2 + 6*\[Epsilon]))))/(8*\[Epsilon]^3*
    (s + s*\[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 
  (z1*(-1 + \[Epsilon]))/(4*(-1 + t)*\[Epsilon]*
    (1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 
  ((-1 + \[Epsilon])*(1 + \[Epsilon]*(-5 + 4*\[Epsilon] + 
       2*s*(-1 + t + (7 - 7*z1 + t*(-7 + 4*z1))*\[Epsilon]))))/
   (8*s*(-1 + t)*\[Epsilon]^3*(1 + \[Epsilon]*(-5 + 6*\[Epsilon]))), 0, 0, 0, 
  0, 0, 0, 0, (-1 + \[Epsilon])/(2*s*\[Epsilon]^3), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + t)*t*z5*(-1 + \[Epsilon])^2)/
   (s*(-1 + s*(-1 + t)*t)*\[Epsilon]^3)}}


==> anc/Data/T_ABep.txt <==
Print["Transformation matrix T for the differential equation, for the exact Frobenius method"]
{{\[CurlyEpsilon]^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(\[CurlyEpsilon]^2*(-1 + 2*\[CurlyEpsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 1/(\[CurlyEpsilon]^3*(-2 + 3*\[CurlyEpsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, \[CurlyEpsilon]^(-3), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 1/(\[CurlyEpsilon]^3*(-1 + 2*\[CurlyEpsilon])), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, \[CurlyEpsilon]^(-3), 0, 0, 0, 0, 0}, 
 {-1/(4*s*\[CurlyEpsilon]^2*(1 - 3*\[CurlyEpsilon] + 2*\[CurlyEpsilon]^2)), 
  0, 0, 0, 0, 0, 1/(s*\[CurlyEpsilon]^4), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 1/(s*\[CurlyEpsilon]^4), 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 1/(s*\[CurlyEpsilon]^4), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(s^2*\[CurlyEpsilon]^3*
    (1 + 2*\[CurlyEpsilon])), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(s^2*(4 + s)*\[CurlyEpsilon]^3)}}


==> anc/Vertex-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    195528,       5393]
NotebookOptionsPosition[    189547,       5280]
NotebookOutlinePosition[    189911,       5296]
CellTagsIndexPosition[    189868,       5293]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8477258828677263`*^9, 3.84772590846771*^9}, {
  3.847725943011825*^9, 3.8477259533837*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"712238df-a1e2-4393-bea6-eafa239f8902"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"w", "[", 
     RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[Omega]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[CapitalNu]", "[", 
     RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[CapitalNu]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[CapitalKappa]", "[", 
     RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[CapitalKappa]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
    RowBox[{"DisplayForm", "@", 
     RowBox[{"SubsuperscriptBox", "[", 
      RowBox[{"\[CapitalOmega]", ",", 
       RowBox[{"DisplayForm", "@", 
        RowBox[{"RowBox", "@", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
            "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{"DisplayForm", "@", 
        RowBox[{"RowBox", "@", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
            "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"\[CapitalDigamma]", "[", 
      RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
    RowBox[{"DisplayForm", "@", 
     RowBox[{"SubsuperscriptBox", "[", 
      RowBox[{"\[CapitalDigamma]", ",", 
       RowBox[{"DisplayForm", "@", 
        RowBox[{"RowBox", "@", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
            "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{"DisplayForm", "@", 
        RowBox[{"RowBox", "@", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
            "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"\[CapitalMu]", "[", 
      RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
    RowBox[{"DisplayForm", "@", 
     RowBox[{"SubsuperscriptBox", "[", 
      RowBox[{"\[CapitalMu]", ",", 
       RowBox[{"DisplayForm", "@", 
        RowBox[{"RowBox", "@", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
            "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
       RowBox[{"DisplayForm", "@", 
        RowBox[{"RowBox", "@", 
         RowBox[{"Delete", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
            "]"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"\[CapitalNu]", "[", "a_List", "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[CapitalNu]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", "\"\<\>\""}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"z", "[", "a_", "]"}], "]"}], ":=", 
    RowBox[{"Subscript", "[", 
     RowBox[{"z", ",", "a"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"TS", "[", 
     RowBox[{"a_", ",", 
      RowBox[{"{", "b_", "}"}]}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"HoldForm", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{"a", ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"TS", "[", 
     RowBox[{"a_", ",", 
      RowBox[{"{", 
       RowBox[{"c_", ",", "b_"}], "}"}]}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"HoldForm", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{"a", ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "0", ",", "b"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.840724176383979*^9, 3.840724201129229*^9}, {
   3.840724302779045*^9, 3.840724307706555*^9}, {3.840724439234827*^9, 
   3.840724442519807*^9}, {3.840726236933399*^9, 3.840726346613268*^9}, {
   3.847718894177165*^9, 3.847718905595739*^9}, {3.8477189670788307`*^9, 
   3.847718968622888*^9}, {3.847719064966309*^9, 3.847719067242281*^9}, {
   3.847720954626834*^9, 3.8477209549123487`*^9}, {3.8477238802532463`*^9, 
   3.84772388255651*^9}, 3.8477258530921717`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"2eb8e58e-e563-4650-8792-0bb7bfc03a39"],

Cell[CellGroupData[{

Cell["Notation ", "Section",
 CellChangeTimes->{{3.811443340452138*^9, 
  3.8114433516869383`*^9}},ExpressionUUID->"69aeeb79-cf15-4c51-bccc-\
3786e6644a4e"],

Cell[CellGroupData[{

Cell[TextData[{
 "y,  z, ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SubscriptBox["z", "1"]}], TraditionalForm]],ExpressionUUID->
  "5348afcb-a865-4d57-bf75-ca3926f5edd7"],
 " , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "2"], TraditionalForm]],ExpressionUUID->
  "f48925c4-b422-40a6-b4ac-f6aa7c77ce41"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "3"], TraditionalForm]],ExpressionUUID->
  "c5201c72-d109-4514-8702-b2fb7dd398eb"],
 ",  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "4"], TraditionalForm]],ExpressionUUID->
  "3f8da5b4-f9e8-4752-9d03-6e795934b462"],
 ",  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "5"], "  "}], TraditionalForm]],ExpressionUUID->
  "f3f0f41f-dde2-44f2-9c99-1f16812f28e7"],
 "variables"
}], "Subsection",
 CellChangeTimes->{{3.811495143955955*^9, 3.81149517796558*^9}, {
  3.8114953308206167`*^9, 3.81149533136623*^9}, {3.847726166830592*^9, 
  3.847726215603943*^9}, {3.8477295457305517`*^9, 
  3.8477295504424543`*^9}},ExpressionUUID->"0a4a1791-e0de-4027-9ad7-\
0c4dd0761691"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["y", "2"], "=", 
   FractionBox["1", 
    RowBox[{"t", " ", 
     OverscriptBox["t", "_"]}]]}], ",", 
  RowBox[{
   OverscriptBox["t", "_"], "=", 
   RowBox[{"1", "-", "t"}]}], ",", " ", 
  RowBox[{"z", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "+", " ", 
        FractionBox[
         SuperscriptBox["y", "2"], "s"]}]]}], ")"}]}]}]}]], "Text",
 CellChangeTimes->{{3.811495339526703*^9, 3.8114953433334503`*^9}, {
  3.811495583056485*^9, 3.811495596452215*^9}, {3.8114956470017357`*^9, 
  3.8114956842012033`*^9}, {3.81487193780606*^9, 3.814871941174307*^9}, {
  3.847726307114938*^9, 3.84772632624153*^9}, {3.847726362840534*^9, 
  3.847726370801693*^9}, {3.847726431456778*^9, 
  3.8477264532390757`*^9}},ExpressionUUID->"e897e16c-1793-4e42-a672-\
2390bc813d39"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["z", "1"], "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"s", "-", 
      RowBox[{"1", "/", 
       OverscriptBox["t", "_"]}]}], "s"]]}], ",", 
  RowBox[{
   SubscriptBox["z", "2"], "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"s", "-", 
      RowBox[{"1", "/", "t"}]}], "s"]]}], ",", 
  RowBox[{
   SubscriptBox["z", "3"], "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"s", "+", 
      RowBox[{"1", "/", "t"}]}], "s"]]}], ",", 
  RowBox[{
   SubscriptBox["z", "4"], "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"s", "+", 
      RowBox[{"1", "/", 
       OverscriptBox["t", "_"]}]}], "s"]]}], ",", 
  RowBox[{
   SubscriptBox["z", "5"], "=", 
   SqrtBox[
    FractionBox[
     RowBox[{"s", "+", 
      RowBox[{
       RowBox[{"1", "/", "t"}], 
       OverscriptBox["t", "_"]}]}], "s"]]}]}]], "Text",
 CellChangeTimes->{{3.811495339526703*^9, 3.8114953433334503`*^9}, {
  3.811495583056485*^9, 3.811495596452215*^9}, {3.8114956470017357`*^9, 
  3.8114956842012033`*^9}, {3.81487193780606*^9, 3.814871941174307*^9}, {
  3.847726307114938*^9, 3.84772632624153*^9}, {3.847726362840534*^9, 
  3.847726370801693*^9}, {3.847726431456778*^9, 3.847726473554264*^9}, {
  3.84772653870112*^9, 
  3.84772659399822*^9}},ExpressionUUID->"e92ff212-4f13-4d29-aabc-\
860aed6fff38"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jacobian for t to y transition", "Subsection",
 CellChangeTimes->{{3.811493674955415*^9, 
  3.811493701840975*^9}},ExpressionUUID->"e0a103d4-211a-46d2-9fd0-\
ef50a9a0a204"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["J", "y"], "=", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["y", "2"], "-", "4"}]]}]]}]], "Text",
 CellChangeTimes->{{3.811493728207725*^9, 
  3.811493758599763*^9}},ExpressionUUID->"5df58907-9be4-45cd-8dc2-\
7e3386bf7678"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Omega]  1-forms", "Subsection",
 CellChangeTimes->{{3.811497864769136*^9, 3.811497923408407*^9}, {
  3.8477266987162733`*^9, 
  3.847726700636055*^9}},ExpressionUUID->"474e8d3b-15e9-4b44-bb8a-\
c30f53224e5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", "y"], "=", 
   FractionBox["dy", 
    RowBox[{"y", "-", "a"}]]}], ",", " ", 
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", "z"], "=", 
   FractionBox["dz", 
    RowBox[{"z", "-", "a"}]]}], ",", " ", 
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", "s"], "=", 
   FractionBox["ds", 
    RowBox[{"s", "-", "a"}]]}], ",", " ", 
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", 
    SubscriptBox["z", "i"]], "=", 
   FractionBox[
    RowBox[{
     SubscriptBox["z", "i"], "ds"}], 
    RowBox[{"s", "-", "a"}]]}]}]], "Text",
 CellChangeTimes->{{3.8114979982719393`*^9, 3.811498282317244*^9}, 
   3.811498583784135*^9, {3.84772667146052*^9, 
   3.847726689380661*^9}},ExpressionUUID->"1ddc169e-0171-4906-b867-\
ea6c72ee0dc7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalNu], \[CapitalDigamma], \[CapitalOmega], \[CapitalKappa] \
1-forms", "Subsection",
 CellChangeTimes->{{3.811443373454492*^9, 3.81144338560557*^9}, {
  3.811497906783832*^9, 3.811497912760235*^9}, {3.84772802458053*^9, 
  3.847728038203212*^9}, {3.8477282292924747`*^9, 
  3.8477282570112753`*^9}},ExpressionUUID->"5994702d-4d21-4444-aacc-\
b849412e1e63"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[CapitalNu]", 
     RowBox[{"a", ",", "b"}], 
     SubscriptBox["z", "i"]], "=", 
    RowBox[{"-", " ", 
     FractionBox[
      RowBox[{
       SubscriptBox["z", "i"], 
       SuperscriptBox["t", "a"], 
       SuperscriptBox[
        OverscriptBox["t", "_"], "b"], "dt"}], 
      RowBox[{"1", "+", 
       RowBox[{"st", 
        OverscriptBox["t", "_"]}]}]]}]}], ",", "  ", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDigamma]", 
     RowBox[{"a", ",", "b"}], 
     SubscriptBox["z", "i"]], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["z", "i"], 
      SuperscriptBox["t", "a"], 
      SuperscriptBox[
       OverscriptBox["t", "_"], "b"], "dt"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"st", 
         OverscriptBox["t", "_"]}]}], ")"}], "2"]]}], ",", "  ", 
   RowBox[{
    SubsuperscriptBox["\[CapitalOmega]", 
     RowBox[{"a", ",", "b"}], 
     SubscriptBox["z", "i"]], "=", 
    RowBox[{"-", " ", 
     FractionBox[
      RowBox[{
       SubscriptBox["z", "i"], 
       SuperscriptBox["t", "a"], 
       SuperscriptBox[
        OverscriptBox["t", "_"], "b"], "dt"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "st"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"st", 
          OverscriptBox["t", "_"]}]}], ")"}]}]]}]}], ",", "  ", 
   RowBox[{
    SubsuperscriptBox["\[CapitalKappa]", 
     RowBox[{"a", ",", "b"}], 
     SubscriptBox["z", "i"]], "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["z", "i"], 
      SuperscriptBox["t", "a"], 
      SuperscriptBox[
       OverscriptBox["t", "_"], "b"], "dt"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"s", 
         OverscriptBox["t", "_"]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"st", 
         OverscriptBox["t", "_"]}]}], ")"}]}]]}]}]}]], "Text",
 CellChangeTimes->{{3.811443396584516*^9, 3.811443516462721*^9}, {
  3.811493055708866*^9, 3.811493114737115*^9}, {3.811493653059534*^9, 
  3.811493667472062*^9}, {3.8114937638962603`*^9, 3.811493766248582*^9}, {
  3.811493906071973*^9, 3.8114939304268312`*^9}, {3.847728044943027*^9, 
  3.8477282554527197`*^9}},ExpressionUUID->"40bee936-76fb-423f-a87b-\
aa2a3553d0c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalMu] 1-forms", "Subsection",
 CellChangeTimes->{{3.811443373454492*^9, 3.81144338560557*^9}, {
   3.811497906783832*^9, 3.811497912760235*^9}, {3.84772802458053*^9, 
   3.847728038203212*^9}, {3.8477282292924747`*^9, 3.8477282570112753`*^9}, 
   3.847728290203725*^9, {3.847729566730137*^9, 
   3.847729568506229*^9}},ExpressionUUID->"2b2966f3-25a2-4391-9e71-\
bbea6c135537"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[CapitalMu]", "a", "n"], "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], "a"], 
      SuperscriptBox["z", "a"], 
      SubscriptBox["J", "y"], " ", "dy"}], 
     RowBox[{
      SuperscriptBox["y", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "z"}], "-", "1"}], ")"}], "n"]}]]}], ",", " ", 
   RowBox[{
    SubsuperscriptBox["\[CapitalMu]", 
     RowBox[{"a", ",", "b"}], "n"], "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "z"}], ")"}], "a"], 
      SuperscriptBox["z", "b"], 
      SubscriptBox["J", "y"], " ", "dy"}], 
     RowBox[{
      SuperscriptBox["y", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "z"}], "-", "1"}], ")"}], "n"]}]]}]}]}]], "Text",
 CellChangeTimes->{{3.811443396584516*^9, 3.811443516462721*^9}, {
  3.811493055708866*^9, 3.811493114737115*^9}, {3.811493653059534*^9, 
  3.811493667472062*^9}, {3.8114937638962603`*^9, 3.811493766248582*^9}, {
  3.811493906071973*^9, 3.8114939304268312`*^9}, {3.847728044943027*^9, 
  3.8477282554527197`*^9}, {3.847728294604127*^9, 3.847728300779708*^9}, {
  3.8477285160188932`*^9, 3.847728567808405*^9}, {3.8477295818843822`*^9, 
  3.847729585410921*^9}},ExpressionUUID->"cd59d7bd-1e61-447a-bd47-\
1eb1cc0cd856"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Direct integration results ", "Section",
 CellChangeTimes->{{3.811443340452138*^9, 3.8114433516869383`*^9}, {
  3.8477285958233223`*^9, 
  3.847728604030897*^9}},ExpressionUUID->"ebd66fe3-8b35-434b-80b7-\
0b973e633b8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"directIntegrationResults", "=", 
  RowBox[{"Get", "[", "\"\<Data/ResultsDirectInt.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.811494260125646*^9, 3.8114943373239517`*^9}, {
  3.847728624302495*^9, 3.8477286625633097`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"9664e3eb-7e2d-4112-92ff-610d71a5f553"],

Cell[BoxData["\<\"Solution to non-planar elliptic vertex in terms of \
J-functions obtained with the help of direct integration technique\"\>"], \
"Print",
 CellChangeTimes->{3.847728663934011*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"39cc6d30-3fd9-4f5e-9180-a1b0403f53a9"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "vertexDI", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
              ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "3"]}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"J", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  TagBox[
                   SubsuperscriptBox["\[CapitalMu]", 
                    TagBox["2",
                    DisplayForm], 
                    TagBox["1",
                    DisplayForm]],
                   DisplayForm], ",", 
                  RowBox[{"{", 
                   TagBox[
                    SubsuperscriptBox["\[Omega]", 
                    TagBox["0",
                    DisplayForm], 
                    TagBox["z",
                    DisplayForm]],
                    DisplayForm], "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "3"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"J", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  TagBox[
                   SubsuperscriptBox["\[CapitalMu]", 
                    TagBox["2",
                    DisplayForm], 
                    TagBox["1",
                    DisplayForm]],
                   DisplayForm], ",", 
                  RowBox[{"{", 
                   TagBox[
                    SubsuperscriptBox["\[Omega]", 
                    TagBox["1",
                    DisplayForm], 
                    TagBox["z",
                    DisplayForm]],
                    DisplayForm], "}"}], ",", 
                  RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
             TemplateBox[{"38"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"\[CurlyEpsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["11", "30"]}], " ", 
                 SuperscriptBox["\[Pi]", "4"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox["\[CapitalMu]", 
                    TagBox["2",
                    DisplayForm], 
                    TagBox["1",
                    DisplayForm]],
                    DisplayForm], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
                TemplateBox[{"249"},
                 "OutputSizeLimit`Skeleton"], "+", 
                RowBox[{"24", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox["\[CapitalMu]", 
                    TagBox["2",
                    DisplayForm], 
                    TagBox["1",
                    DisplayForm]],
                    DisplayForm], ",", 
                    RowBox[{"{", 
                    TagBox[
                    SubsuperscriptBox["\[Omega]", 
                    TagBox[
                    FractionBox["1", "2"],
                    DisplayForm], 
                    TagBox["z",
                    DisplayForm]],
                    DisplayForm], "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox["\[CapitalMu]", 
                    TagBox["2",
                    DisplayForm], 
                    TagBox["1",
                    DisplayForm]],
                    DisplayForm], ",", 
                    RowBox[{"{", 
                    TagBox[
                    SubsuperscriptBox["\[Omega]", 
                    TagBox["1",
                    DisplayForm], 
                    TagBox["z",
                    DisplayForm]],
                    DisplayForm], "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "vertexDI", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", 
              ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "12"]}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"J", "[", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "]"}]}], "+", 
             TemplateBox[{"57"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"\[CurlyEpsilon]", " ", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]}]}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 26933409195809057233, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 26933409195809057233, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 19, 26933409195809057233, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26933409195809057233 === $SessionID, 
   Out[19], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8477286640018578`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"266194ee-ebe3-4b83-879e-d30ba94d280d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["DE results ", "Section",
 CellChangeTimes->{{3.811443340452138*^9, 3.8114433516869383`*^9}, {
   3.8477285958233223`*^9, 3.847728604030897*^9}, 
   3.8477286777240677`*^9},ExpressionUUID->"9ced6749-4f8b-42c6-8702-\
ef363fdb480e"],

Cell[CellGroupData[{

Cell["IBP  effective master integrals", "Subsubsection",
 CellChangeTimes->{{3.8145525163355303`*^9, 3.81455252740156*^9}, {
  3.814553083662574*^9, 3.81455308803764*^9}, {3.847728719930875*^9, 
  3.847728750449926*^9}, {3.8480581140579357`*^9, 
  3.848058116434493*^9}},ExpressionUUID->"f8a61764-8db1-4d32-a6dc-\
e9dfdbb116b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"misSub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "2", ",", "0", ",", "1", ",", "1", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "2", ",", "1", ",", "0", ",", "1", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{"eff", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822992994745468*^9, 3.822992998285116*^9}, 
   3.82307478379739*^9, 3.8233559106327133`*^9, 3.8233669641414537`*^9, 
   3.824046122678656*^9, 3.824212680061735*^9, 3.824219031653735*^9, {
   3.8247340801696987`*^9, 3.824734082893032*^9}, {3.8373361582752857`*^9, 
   3.837336180085352*^9}, {3.847721167995491*^9, 3.847721169814405*^9}, {
   3.847722125436605*^9, 3.8477221272574863`*^9}, {3.847722537431428*^9, 
   3.847722564013858*^9}, {3.84772261324749*^9, 3.84772265085082*^9}, 
   3.848058125641473*^9},ExpressionUUID->"18f1a6ae-281e-43ce-9e31-\
89b9f17397f5"]
}, Closed]],

Cell[CellGroupData[{

Cell["canonical \[Epsilon] form for effective master integrals", \
"Subsubsection",
 CellChangeTimes->{{3.8145525455572233`*^9, 3.8145525646018353`*^9}, {
   3.847728992754656*^9, 3.8477290000673428`*^9}, 
   3.8480581345182343`*^9},ExpressionUUID->"796b6bf5-eee4-4e41-b464-\
ad0b35892cde"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Msub", "=", 
  RowBox[{"Get", "[", "\"\<Data/MEffective.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814552587559514*^9, 3.8145526291826277`*^9}, {
   3.847729028256094*^9, 3.8477290361551847`*^9}, 3.8480581490209513`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"94943ebf-275d-4e69-9065-58e129f7a862"],

Cell[BoxData["\<\"Matrix M for the differential equation for effective master \
integrals, for the DE method\"\>"], "Print",
 CellChangeTimes->{3.847729036980899*^9, 3.848058153885262*^9, 
  3.84805818858681*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"80ace30d-77f6-4061-b47f-3729267ac6bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[Epsilon]", "s"]}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"4", " ", "t"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"4", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z1"}], ")"}]}], "-", 
            RowBox[{"4", " ", "z1"}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"4", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z1"}], ")"}]}], "-", 
            RowBox[{"7", " ", "z1"}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"5", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"4", " ", "t"}]}], ")"}]}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"73", "+", 
            RowBox[{"8", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"5", " ", "t"}]}], ")"}]}]}], ")"}], " ", "z1"}]}], 
        ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Epsilon]", "s"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"z1", " ", "\[Epsilon]"}], 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"4", " ", "z1"}]}], ")"}]}], "+", 
            RowBox[{"7", " ", "z1"}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z2"}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"4", " ", "s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "z2"}], ")"}]}], "+", 
         RowBox[{"3", " ", "s", " ", "z2"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "t"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"5", " ", "s", " ", "t"}]}], ")"}], " ", "\[Epsilon]"}], 
       "-", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"8", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"5", " ", "t"}]}], ")"}]}]}], ")"}], " ", "z2", " ", 
        "\[Epsilon]"}]}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Epsilon]", "s"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"z2", " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "s", " ", "t"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "s", " ", "z2"}], "+", 
          RowBox[{"s", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"4", " ", "z2"}]}], ")"}]}]}], ")"}], " ", 
        "\[Epsilon]"}], 
       RowBox[{"2", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", "t"}]}], ")"}]}]]}], ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"t", " ", "z3", " ", "\[Epsilon]"}], 
      RowBox[{"4", "+", 
       RowBox[{"4", " ", "s", " ", "t"}]}]], ",", 
     FractionBox[
      RowBox[{"t", " ", "z3", " ", "\[Epsilon]"}], 
      RowBox[{"1", "+", 
       RowBox[{"s", " ", "t"}]}]], ",", 
     FractionBox[
      RowBox[{"s", " ", "t", " ", "z1", " ", "z3", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"7", " ", "z1"}], "+", 
            RowBox[{"t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "6"}], "+", 
               RowBox[{"4", " ", "z1"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "z3", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "z3"}], ")"}]}], "-", 
         RowBox[{"s", " ", "z3"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"16", " ", "s", " ", 
          SuperscriptBox["t", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", 
         RowBox[{"s", " ", "z3"}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"z3", " ", "\[Epsilon]"}], 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", "s", " ", "t"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "+", "z3"}], 
           ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "z4", " ", 
       "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "z4", " ", 
       "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}]], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "z2", " ", "z4", " ", 
        "\[Epsilon]"}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", "t"}]}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"3", " ", "s", " ", "z2"}], "+", 
         RowBox[{"s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"4", " ", "z2"}]}], ")"}]}]}], ")"}], " ", "z4", " ", 
       "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"2", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "z4"}], ")"}]}], "-", "z4"}], 
           ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"8", " ", "t"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"4", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"4", " ", "t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z4"}], ")"}]}], "-", 
               RowBox[{"7", " ", "z4"}]}], ")"}]}], "-", 
            RowBox[{"13", " ", "z4"}]}], ")"}]}]}], ")"}], " ", 
       "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     FractionBox[
      RowBox[{"z4", " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"2", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z4"}], ")"}]}], "+", "z4"}], 
           ")"}]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}]}]], ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"z2", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", "t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", "t"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"3", " ", "z2", " ", "\[Epsilon]"}], "+", 
       RowBox[{"4", " ", "t", " ", "z2", " ", "\[Epsilon]"}]}], 
      RowBox[{
       RowBox[{"8", " ", "t"}], "-", 
       RowBox[{"8", " ", "s", " ", 
        SuperscriptBox["t", "2"]}]}]], ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"z1", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"4", " ", "t"}]}], ")"}], " ", "z1", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}]}]], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "z5", " ", "\[Epsilon]"}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]]}], 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "z5", " ", "\[Epsilon]"}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]]}], 
     ",", 
     FractionBox[
      RowBox[{"s", " ", "t", " ", "z3", " ", "z5", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]], 
     ",", 
     FractionBox[
      RowBox[{"t", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"2", " ", "s", " ", "t", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "z3"}], ")"}]}], "-", 
         RowBox[{"s", " ", "z3"}]}], ")"}], " ", "z5", " ", "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"s", " ", "t"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]], 
     ",", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "z4", " ", "z5", " ", 
       "\[Epsilon]"}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]], 
     ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "z4"}], ")"}]}], "-", "z4"}], 
            ")"}]}]}], ")"}], " ", "z5", " ", "\[Epsilon]"}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]]}], 
     ",", 
     FractionBox[
      RowBox[{"t", " ", "z5", " ", "\[Epsilon]"}], 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "z5", " ", 
        "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"4", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}]]}], ",", 
     FractionBox[
      RowBox[{"\[Epsilon]", "-", 
       RowBox[{"2", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", 
        "\[Epsilon]"}]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}]}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.814552624291235*^9, 3.8145526298085003`*^9}, {
   3.847729032705474*^9, 3.847729036985784*^9}, 3.848058153890691*^9, 
   3.848058188592125*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c45d9ab6-82be-47c1-a929-eaff3ddeb5b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tsub", "=", 
  RowBox[{"Get", "[", "\"\<Data/TEffective.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814552636306212*^9, 3.8145526420161333`*^9}, {
   3.8145527214996347`*^9, 3.814552724704835*^9}, {3.847729077546358*^9, 
   3.847729087986394*^9}, 3.8480581954581423`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"116c87cb-bf77-4c33-827b-fb9e26d0a427"],

Cell[BoxData["\<\"Transformation matrix T for effective master integrals, for \
the DE method\"\>"], "Print",
 CellChangeTimes->{3.814552727327271*^9, 3.8477290886616096`*^9, 
  3.848058196251712*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"d77139d7-46a8-4ecb-b6b7-33dfda78901a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Epsilon]", "2"]], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]], ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"13", " ", "\[Epsilon]"}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}]}]}], ")"}], " ", "z1", " ", 
       
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"13", " ", "\[Epsilon]"}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"4", " ", "\[Epsilon]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z1"}], ")"}]}], "-", 
            RowBox[{"7", " ", "z1"}]}], ")"}], " ", "\[Epsilon]"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "z1"}], ")"}], " ", "\[Epsilon]"}], 
            "-", 
            RowBox[{"2", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"2", " ", "z1"}]}], ")"}], " ", "\[Epsilon]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"13", " ", "\[Epsilon]"}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]], ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"z1", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "t"}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"7", " ", "z1"}], "+", 
             RowBox[{"2", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", "z1"}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}]}], ")"}]}], 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{"2", " ", "s", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", "s", " ", "t", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"13", " ", "\[Epsilon]"}], "-", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]]}], ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "s", " ", "t"}]}], ")"}], " ", "z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
      RowBox[{"4", " ", "t", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"13", " ", "\[Epsilon]"}], "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "s", " ", "t"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"2", " ", "s", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", 
                RowBox[{"4", " ", "s", " ", "t"}]}], ")"}]}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "t"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "s", " ", "t"}]}], ")"}], " ", "z2"}]}], 
            ")"}], " ", "\[Epsilon]"}]}], ")"}]}], 
       RowBox[{"4", " ", "s", " ", "t", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]]}], ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "\[Epsilon]"}], "+", 
          RowBox[{"2", " ", "s", " ", "t", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"8", " ", "s", " ", "t", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"z2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
      RowBox[{"8", " ", "t", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s", " ", "t"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "s", " ", "z2"}], "+", 
             RowBox[{"2", " ", "s", " ", "t", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"2", " ", "z2"}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}]}], ")"}]}], 
       RowBox[{"8", " ", "s", " ", "t", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", "0", ",", 
     FractionBox[
      RowBox[{"z3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "s", " ", "t", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z3"}], ")"}]}], "-", 
            RowBox[{"s", " ", "z3"}]}], ")"}], " ", "\[Epsilon]"}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"s", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", "0", ",", 
     FractionBox[
      RowBox[{"z4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "t", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z4"}], ")"}]}], "-", "z4"}], 
               ")"}]}]}], ")"}], " ", "\[Epsilon]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"s", "+", 
          RowBox[{"s", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]]}], ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"], 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"10", " ", "\[Epsilon]"}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"s", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{"z2", "-", 
       RowBox[{"z2", " ", "\[Epsilon]"}]}], 
      RowBox[{
       RowBox[{"4", " ", "t", " ", "\[Epsilon]"}], "-", 
       RowBox[{"20", " ", "t", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{"24", " ", "t", " ", 
        SuperscriptBox["\[Epsilon]", "3"]}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"4", " ", "\[Epsilon]"}], "+", 
            RowBox[{"2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{"t", "+", 
               RowBox[{"3", " ", "z2", " ", "\[Epsilon]"}], "+", 
               RowBox[{"t", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"4", " ", "z2"}]}], ")"}], " ", "\[Epsilon]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"8", " ", "s", " ", "t", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"10", " ", "\[Epsilon]"}], "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", 
         RowBox[{"s", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", 
     FractionBox[
      RowBox[{"z1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"4", " ", "\[Epsilon]"}], "+", 
            RowBox[{"2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "t", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"7", "-", 
                  RowBox[{"7", " ", "z1"}], "+", 
                  RowBox[{"t", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"4", " ", "z1"}]}], ")"}]}]}], ")"}], " ", 
                "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"8", " ", "s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]], ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], 
      RowBox[{"2", " ", "s", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t", " ", "z5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], "2"]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", "t"}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.814552727330933*^9, 3.847729088667747*^9, 
  3.848058196258033*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3cbc0799-9893-4378-bc1f-8981b30124dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results for subgraph master integrals", "Subsubsection",
 CellChangeTimes->{{3.8145525163355303`*^9, 3.81455252740156*^9}, {
  3.814553083662574*^9, 3.81455308803764*^9}, {3.847728719930875*^9, 
  3.84772876309735*^9}},ExpressionUUID->"5eed571f-261a-4784-bc46-\
42bb5f8741da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subgraphIBPIntegrals", "=", 
  RowBox[{"Get", "[", "\"\<Data/ResultsEffectiveDE.txt\>\"", "]"}]}]], "Input",\

 CellChangeTimes->{{3.847728775273529*^9, 3.84772880492113*^9}, {
  3.848058220072671*^9, 3.848058223737144*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b23c646f-f9cc-4537-8d3a-ec38fd5a977b"],

Cell[BoxData["\<\"Solutions to effective master integrals for elliptic vertex \
in terms of J-functions\"\>"], "Print",
 CellChangeTimes->{{3.847728805977943*^9, 3.847728825477347*^9}, 
   3.848058224859097*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"d1a54288-acb8-48b7-a43f-69e953f18099"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "eff", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "]"}],
             "\[Rule]", 
            RowBox[{"3", "+", 
             FractionBox[
              SuperscriptBox["\[Pi]", "2"], "6"], "+", 
             FractionBox["1", 
              SuperscriptBox["\[Epsilon]", "2"]], "+", 
             FractionBox["2", "\[Epsilon]"], "+", 
             RowBox[{
              FractionBox["1", "3"], " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"12", "+", 
                SuperscriptBox["\[Pi]", "2"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "eff", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "]"}],
             "\[Rule]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["\[Epsilon]", "2"]]}], "+", 
             FractionBox[
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "\[Epsilon]"], "+", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              FractionBox["1", "6"], " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                TemplateBox[{"35"},
                 "OutputSizeLimit`Skeleton"], "+", 
                RowBox[{"16", " ", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]}]}], ")"}]}]}]}], ",", 
           TemplateBox[{"11"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "eff", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}],
             "\[Rule]", 
            RowBox[{
             TemplateBox[{"36"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"3", " ", 
                   RowBox[{"J", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "}"}], ",", "s"}], "]"}]}], 
                  RowBox[{"32", " ", "s", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"s", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], " ", "t"}]}], 
                    ")"}]}]]}], "+", 
                TemplateBox[{"253"},
                 "OutputSizeLimit`Skeleton"], "+", 
                FractionBox[
                 RowBox[{
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]}], 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"]]}], ")"}]}]}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 15, 26935592816076019952, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 15, 26935592816076019952, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 15, 26935592816076019952, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26935592816076019952 === $SessionID, 
   Out[15], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.847728825549012*^9, 3.848058224949128*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"743d10ef-ae61-4246-9dc4-504a29cf3ee7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["DE results", "Subsubsection",
 CellChangeTimes->{{3.8145525163355303`*^9, 3.81455252740156*^9}, {
  3.814553083662574*^9, 3.81455308803764*^9}, {3.847728719930875*^9, 
  3.847728750449926*^9}, {3.847728842623002*^9, 
  3.847728847526886*^9}},ExpressionUUID->"ef44c59e-3258-41bf-8a5a-\
39de792d8472"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DEResults", "=", 
  RowBox[{"Get", "[", "\"\<Data/ResultsDE.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.811494260125646*^9, 3.8114943373239517`*^9}, {
  3.847728624302495*^9, 3.8477286625633097`*^9}, {3.847728882240609*^9, 
  3.847728889702367*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"73ba7bf4-f389-45eb-9852-2d3375f9638e"],

Cell[BoxData["\<\"Solution to non-planar elliptic vertex in terms of \
J-functions obtained with the help of direct integration technique\"\>"], \
"Print",
 CellChangeTimes->{3.847728890806294*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"5f6c0b07-4c57-44d8-b643-612ecfdd911f"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "vertexDE", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
              ",", "1"}], "]"}], "\[Rule]", 
            RowBox[{
             TemplateBox[{"29"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"\[CurlyEpsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"J", "[", 
                   RowBox[{
                    TagBox[
                    SubsuperscriptBox["\[CapitalNu]", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"],
                    DisplayForm], 
                    TagBox[
                    SubscriptBox["z", "5"],
                    DisplayForm]],
                    DisplayForm], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    TagBox[
                    SubsuperscriptBox["\[Omega]", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"],
                    DisplayForm], 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"],
                    DisplayForm]],
                    DisplayForm], ",", 
                    TemplateBox[{"2"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"],
                    DisplayForm]}], "}"}], ",", "s"}], "]"}], 
                  RowBox[{"8", " ", "s"}]]}], "-", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "+", 
                TemplateBox[{"195"},
                 "OutputSizeLimit`Skeleton"], "+", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"J", "[", 
                   RowBox[{
                    TagBox[
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"],
                    DisplayForm], ",", 
                    RowBox[{"{", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "}"}], ",", "s"}], "]"}], 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]}], 
                 RowBox[{"48", " ", "s"}]]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{
             "vertexDE", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", 
              ",", "1"}], "]"}], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{99., {3., 12.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{88., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 22, 26933409195809057233, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{100., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 22, 26933409195809057233, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{75., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 22, 26933409195809057233, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{134., {0., 12.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26933409195809057233 === $SessionID, 
   Out[22], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8477288908653584`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"5445f15f-affc-4d94-ba43-8e49ca9788a1"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact Frobenius series", "Section",
 CellChangeTimes->{{3.811443340452138*^9, 3.8114433516869383`*^9}, {
  3.8477285958233223`*^9, 3.847728604030897*^9}, {3.8477286777240677`*^9, 
  3.84772869893141*^9}},ExpressionUUID->"83dc3adc-1ff8-4a95-a97c-\
578611c36615"],

Cell[CellGroupData[{

Cell["IBP  master integrals", "Subsubsection",
 CellChangeTimes->{{3.8145525163355303`*^9, 3.81455252740156*^9}, {
  3.814553083662574*^9, 3.81455308803764*^9}, {3.847728719930875*^9, 
  3.847728750449926*^9}, {3.8477292543265142`*^9, 
  3.847729255206502*^9}},ExpressionUUID->"07592eed-bb0d-4551-b3a4-\
8134f7cc2255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mis", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "0"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}], ",", 
     RowBox[{"j", "[", 
      RowBox[{
      "vertexFrobenius", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", 
       ",", "1"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.847725981091227*^9, 3.847725986839541*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e43193bd-7743-4c9a-950d-806aea372bfe"]
}, Closed]],

Cell[CellGroupData[{

Cell["canonical A+ B\[Epsilon] form", "Subsubsection",
 CellChangeTimes->{{3.8145525455572233`*^9, 3.8145525646018353`*^9}, {
  3.847728992754656*^9, 3.8477290000673428`*^9}, {3.84772913088078*^9, 
  3.847729141152504*^9}},ExpressionUUID->"2fd1eb76-2e19-4c68-8611-\
c3c2b83d4721"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Msub", "=", 
  RowBox[{"Get", "[", "\"\<Data/M_ABep.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814552587559514*^9, 3.8145526291826277`*^9}, {
   3.847729028256094*^9, 3.8477290361551847`*^9}, 3.847729168788707*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"65d88dcc-20ea-4bf5-8c98-047ae8c283ac"],

Cell[BoxData["\<\"Matrix M in A+Bep form for the differential equation, for \
the exact Frobenius method\"\>"], "Print",
 CellChangeTimes->{3.847729036980899*^9, 3.847729169488471*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6975db77-8d7b-47fa-abbf-dcd99a47c484"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", "s"]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "s"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}], "s"], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]]}], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"2", " ", "s", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s"}]]}], ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[CurlyEpsilon]"}], "s"]}], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}], "s"], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"8", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"4", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "s"}], "-", 
        RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"2", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "\[CurlyEpsilon]", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", 
       RowBox[{"8", " ", "s"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "s"}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
       RowBox[{"4", " ", "s"}]]}], ",", "0", ",", "\[CurlyEpsilon]", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], 
       RowBox[{"2", " ", "s"}]]}], ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", "s"]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["\[CurlyEpsilon]", 
      RowBox[{"4", " ", "s"}]], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "s"}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
      RowBox[{"2", " ", "s"}]], ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], "s"], ",", "0", ",", "0",
      ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[CurlyEpsilon]"}], "s"]}], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"11", " ", "s"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}], " ", "\[CurlyEpsilon]"}], 
      RowBox[{"64", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "s", " ", "\[CurlyEpsilon]"}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"6", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"16", " ", "s", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", "+", 
        RowBox[{"10", " ", "s"}], "+", 
        RowBox[{"6", " ", "\[CurlyEpsilon]"}], "-", 
        RowBox[{"68", " ", "s", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["s", "2"], " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "s"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "s"}], ")"}]}]]}], ",", 
     FractionBox[
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"20", " ", "\[CurlyEpsilon]"}], "+", 
         RowBox[{"8", " ", "s", " ", "\[CurlyEpsilon]"}]}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "s"}], ")"}]}]], ",", 
     RowBox[{"1", "-", "\[CurlyEpsilon]"}], ",", 
     RowBox[{"-", 
      FractionBox["\[CurlyEpsilon]", "2"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], 
       RowBox[{"4", " ", "s"}]]}], ",", 
     FractionBox[
      RowBox[{"4", "+", "s", "+", 
       RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], 
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.814552624291235*^9, 3.8145526298085003`*^9}, {
   3.847729032705474*^9, 3.847729036985784*^9}, 3.8477291694934893`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"74862d98-287d-4342-ad4f-072b5558ce9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tsub", "=", 
  RowBox[{"Get", "[", "\"\<Data/T_ABep.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814552636306212*^9, 3.8145526420161333`*^9}, {
   3.8145527214996347`*^9, 3.814552724704835*^9}, {3.847729077546358*^9, 
   3.847729087986394*^9}, {3.847729183823971*^9, 3.847729186017219*^9}, 
   3.847729216490685*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"4bf0c9f5-093d-43af-8439-83de38035bfb"],

Cell[BoxData["\<\"Transformation matrix T for the differential equation, for \
the exact Frobenius method\"\>"], "Print",
 CellChangeTimes->{3.847729232531108*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"4c1e9ead-49d8-4b3d-9195-61ddb0b625f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "2"]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "3"]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "3"]], ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"4", " ", "s", " ", 
        SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]]}], ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", 
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"]}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.847729232533424*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"2f4363aa-56eb-4ff2-a68f-c60f38498e6f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Exact Frobenius results", "Subsubsection",
 CellChangeTimes->{{3.8145525163355303`*^9, 3.81455252740156*^9}, {
   3.814553083662574*^9, 3.81455308803764*^9}, {3.847728719930875*^9, 
   3.847728750449926*^9}, {3.847728842623002*^9, 3.847728847526886*^9}, 
   3.847729250224901*^9},ExpressionUUID->"1c28c2ba-3b51-4773-8fcb-\
1b309ccd0af0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DEResults", "=", 
  RowBox[{"Get", "[", "\"\<Data/ResultsSeries.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.811494260125646*^9, 3.8114943373239517`*^9}, {
   3.847728624302495*^9, 3.8477286625633097`*^9}, {3.847728882240609*^9, 
   3.847728889702367*^9}, 3.847729283304364*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"e91c3024-50b0-4748-a41d-7a424b9e3967"],

Cell[BoxData["\<\"Exact series solutions for elliptic vertex master integrals \
in terms of T-sums\"\>"], "Print",
 CellChangeTimes->{3.847728890806294*^9, 3.8477292839743423`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"5381c3c9-0faa-435a-85e6-0625c455355a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0", ",",
       "0"}], "]"}], "\[Rule]", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}], "2"]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1", ",",
       "1"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["4", 
       RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s"}], ")"}], 
       RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}], "2"]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1", ",",
       "0"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
        "\[CurlyEpsilon]", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"]}]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
        TagBox[
         TagBox[
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", "0"}], "\[Infinity]"], 
           FractionBox[
            RowBox[{
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{"4", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}],
          HoldForm],
         DisplayForm]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}]}]]}], 
     RowBox[{
      SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1", ",",
       "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "3"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
          SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "-", 
            RowBox[{"6", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"6", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         "\[CurlyEpsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"6", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox["s", 
               RowBox[{"2", "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
               "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}]}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",",
       "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "-", "\[CurlyEpsilon]"}]], " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s", 
          RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]], "+", 
       FractionBox[
        RowBox[{"\[CurlyEpsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[CurlyEpsilon]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["4", 
          RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}], " ", 
         RowBox[{"Csc", "[", 
          RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"n", "-", "\[CurlyEpsilon]"}]], " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "+", "n", "-", "\[CurlyEpsilon]"}]], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", "n", "-", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "+", "n"}]], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
               "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"7", " ", "\[CurlyEpsilon]"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1", ",",
       "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[CurlyEpsilon]", "3"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"3", "-", "\[CurlyEpsilon]"}]], " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s", 
          RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "-", "\[CurlyEpsilon]"}]], " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["s", 
          RowBox[{"-", "\[CurlyEpsilon]"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[CurlyEpsilon]", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
         RowBox[{"Csc", "[", 
          RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"n", "-", "\[CurlyEpsilon]"}]], " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "+", "n", "-", "\[CurlyEpsilon]"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", "n", "-", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["5", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "n"], " ", 
              SuperscriptBox["s", 
               RowBox[{"1", "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"Gamma", "[", 
               RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
               "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"7", " ", "\[CurlyEpsilon]"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CurlyEpsilon]", "4"]}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]]}], ")"}]}]}], 
   ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
       "0"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["s", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], "2"], " ", 
          SuperscriptBox["\[CurlyEpsilon]", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "\[CurlyEpsilon]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CurlyEpsilon]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[CurlyEpsilon]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", "s", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}], "2"]}]}], 
           ")"}]}]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[CurlyEpsilon]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "\[CurlyEpsilon]"}], "+", 
           SuperscriptBox["\[CurlyEpsilon]", "2"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"3", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CurlyEpsilon]"}], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["3", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox["s", 
               RowBox[{"3", "+", "n"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", "n"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"4", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
               "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"2", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "+", "\[CurlyEpsilon]"}], "]"}]}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",",
       "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"s", " ", 
       SuperscriptBox["\[CurlyEpsilon]", "4"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}]}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
        TagBox[
         TagBox[
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", "0"}], "\[Infinity]"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "-", "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "+", "n", "-", "\[CurlyEpsilon]"}]], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}]]}],
          HoldForm],
         DisplayForm]}], "+", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}]}]], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
        RowBox[{"Csc", "[", 
         RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
        TagBox[
         TagBox[
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", "0"}], "\[Infinity]"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "n"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"1", "+", "n"}]], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"1", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}],
          HoldForm],
         DisplayForm]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}]}]], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox["\[CurlyEpsilon]", "4"], " ", 
         RowBox[{"Csc", "[", 
          RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
         TagBox[
          TagBox[
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "\[Infinity]"], 
            FractionBox[
             RowBox[{
              SuperscriptBox["s", 
               RowBox[{"1", "+", "n"}]], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"1", "+", "n", "+", 
                RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "n"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["3", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
               "]"}]}]]}],
           HoldForm],
          DisplayForm]}], 
        RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",",
       "1"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
       SqrtBox["\[Pi]"], " ", "\[CurlyEpsilon]", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"-", "\[CurlyEpsilon]"}], "]"}], " ", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          FractionBox[
           RowBox[{
            SuperscriptBox["s", 
             RowBox[{"1", "+", "n"}]], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"1", "+", "n", "+", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "n"}], ")"}], "2"], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["3", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
             "]"}]}]]}],
         HoldForm],
        DisplayForm]}], "s"]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
       "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "n"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "-", "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["4", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "j", "-", "n", "-", 
               "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}]], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", "j"}], "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "j", "-", "\[CurlyEpsilon]"}], 
              "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "j", "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "-", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "n"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "n"}]], " ", 
             SuperscriptBox["4", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "j", "-", "n", "-", 
               "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"3", " ", "j"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "j"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "j"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "j", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", 
            SuperscriptBox["2", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
            SuperscriptBox["\[Pi]", 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox["s", 
             RowBox[{"2", "+", "n"}]], " ", 
            SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"3", " ", "n"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "n"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "n", "+", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
             "]"}]}]]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "n"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "-", "j", "+", "n"}]], " ", 
             SuperscriptBox["4", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "j", "-", "n", "-", 
               "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"5", " ", "j"}], "+", 
               RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "j"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "j", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "j"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "j"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "j", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"5", " ", "n"}], "+", 
               RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"j", "[", 
     RowBox[{
     "vertexFrobenius", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",",
       "1"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "s"}], ")"}], " ", 
       SuperscriptBox["\[CurlyEpsilon]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "n"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"n", "-", "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["4", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "j", "-", "n", "-", 
               "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}]], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "s"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"3", " ", "j"}], "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["3", "2"], "+", "j", "-", "\[CurlyEpsilon]"}], 
              "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "j"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "j", "-", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "j", "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "-", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "n"], " ", 
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"-", "7"}], "-", 
               RowBox[{"2", " ", "n"}], "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "n"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "+", "n"}]], " ", 
             SuperscriptBox["4", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "j", "-", "n", "-", 
               "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"3", " ", "j"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "j"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "j"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "j", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "n"], " ", 
            SuperscriptBox["2", 
             RowBox[{
              RowBox[{"-", "4"}], "-", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
            SuperscriptBox["\[Pi]", 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox["s", 
             RowBox[{"2", "+", "n"}]], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "s"}], ")"}], " ", 
            SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"3", " ", "n"}], "+", "\[CurlyEpsilon]"}], ")"}], " ", 
            RowBox[{"Csc", "[", 
             RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"2", "+", "n"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", "n", "+", 
              RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "n"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{
              FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
             "]"}]}]]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "n"], 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "-", "j", "+", "n"}]], " ", 
             SuperscriptBox["4", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "j", "-", "n", "-", 
               "\[CurlyEpsilon]"}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"5", " ", "j"}], "+", 
               RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "j"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "j", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"2", "+", "j"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "j", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "j"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "j", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm], "+", 
       TagBox[
        TagBox[
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"n", "=", "0"}], "\[Infinity]"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{
               RowBox[{"-", "4"}], "-", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}]], " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SuperscriptBox["s", 
              RowBox[{"2", "+", "n"}]], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "s"}], ")"}], " ", 
             SuperscriptBox["\[CurlyEpsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"5", " ", "n"}], "+", 
               RowBox[{"3", " ", "\[CurlyEpsilon]"}]}], ")"}], " ", 
             RowBox[{"Csc", "[", 
              RowBox[{"\[Pi]", " ", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "+", 
               RowBox[{"2", " ", "\[CurlyEpsilon]"}]}], "]"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "n"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "n", "+", "\[CurlyEpsilon]"}], ")"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{"3", "+", "n", "-", "\[CurlyEpsilon]"}], "]"}], " ", 
             RowBox[{"Gamma", "[", "\[CurlyEpsilon]", "]"}], " ", 
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["5", "2"], "+", "n", "+", "\[CurlyEpsilon]"}], 
              "]"}]}]]}]}],
         HoldForm],
        DisplayForm]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8477288908653584`*^9, 3.84772928398473*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"00787740-1ea9-47ae-8d68-a2465f32d9e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1849, 1025},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
Magnification:>1.6 Inherited,
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 342, 7, 75, "Input",ExpressionUUID->"712238df-a1e2-4393-bea6-eafa239f8902",
 InitializationCell->True],
Cell[903, 29, 8731, 254, 951, "Input",ExpressionUUID->"2eb8e58e-e563-4650-8792-0bb7bfc03a39",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[9659, 287, 156, 3, 109, "Section",ExpressionUUID->"69aeeb79-cf15-4c51-bccc-3786e6644a4e"],
Cell[CellGroupData[{
Cell[9840, 294, 1060, 34, 88, "Subsection",ExpressionUUID->"0a4a1791-e0de-4027-9ad7-0c4dd0761691"],
Cell[10903, 330, 898, 25, 113, "Text",ExpressionUUID->"e897e16c-1793-4e42-a672-2390bc813d39"],
Cell[11804, 357, 1325, 43, 103, "Text",ExpressionUUID->"e92ff212-4f13-4d29-aabc-860aed6fff38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13166, 405, 178, 3, 88, "Subsection",ExpressionUUID->"e0a103d4-211a-46d2-9fd0-ef50a9a0a204"],
Cell[13347, 410, 335, 11, 99, "Text",ExpressionUUID->"5df58907-9be4-45cd-8dc2-7e3386bf7678"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13719, 426, 216, 4, 88, "Subsection",ExpressionUUID->"474e8d3b-15e9-4b44-bb8a-c30f53224e5c"],
Cell[13938, 432, 796, 24, 83, "Text",ExpressionUUID->"1ddc169e-0171-4906-b867-ea6c72ee0dc7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14771, 461, 369, 6, 88, "Subsection",ExpressionUUID->"5994702d-4d21-4444-aacc-b849412e1e63"],
Cell[15143, 469, 2339, 74, 101, "Text",ExpressionUUID->"40bee936-76fb-423f-a87b-aa2a3553d0c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17519, 548, 389, 6, 88, "Subsection",ExpressionUUID->"2b2966f3-25a2-4391-9e71-bbea6c135537"],
Cell[17911, 556, 1470, 41, 94, "Text",ExpressionUUID->"cd59d7bd-1e61-447a-bd47-1eb1cc0cd856"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19430, 603, 225, 4, 109, "Section",ExpressionUUID->"ebd66fe3-8b35-434b-80b7-0b973e633b8f"],
Cell[CellGroupData[{
Cell[19680, 611, 332, 5, 49, "Input",ExpressionUUID->"9664e3eb-7e2d-4112-92ff-610d71a5f553"],
Cell[20015, 618, 302, 6, 39, "Print",ExpressionUUID->"39cc6d30-3fd9-4f5e-9180-a1b0403f53a9"],
Cell[20320, 626, 14088, 368, 257, "Output",ExpressionUUID->"266194ee-ebe3-4b83-879e-d30ba94d280d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34457, 1000, 235, 4, 109, "Section",ExpressionUUID->"9ced6749-4f8b-42c6-8702-ef363fdb480e"],
Cell[CellGroupData[{
Cell[34717, 1008, 328, 5, 73, "Subsubsection",ExpressionUUID->"f8a61764-8db1-4d32-a6dc-e9dfdbb116b1"],
Cell[35048, 1015, 2327, 55, 120, "Input",ExpressionUUID->"18f1a6ae-281e-43ce-9e31-89b9f17397f5"]
}, Closed]],
Cell[CellGroupData[{
Cell[37412, 1075, 290, 5, 58, "Subsubsection",ExpressionUUID->"796b6bf5-eee4-4e41-b464-ad0b35892cde"],
Cell[CellGroupData[{
Cell[37727, 1084, 331, 5, 49, "Input",ExpressionUUID->"94943ebf-275d-4e69-9065-58e129f7a862"],
Cell[38061, 1091, 317, 6, 39, "Print",ExpressionUUID->"80ace30d-77f6-4061-b47f-3729267ac6bf"],
Cell[38381, 1099, 22115, 683, 973, "Output",ExpressionUUID->"c45d9ab6-82be-47c1-a929-eaff3ddeb5b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60533, 1787, 381, 6, 49, "Input",ExpressionUUID->"116c87cb-bf77-4c33-827b-fb9e26d0a427"],
Cell[60917, 1795, 305, 6, 39, "Print",ExpressionUUID->"d77139d7-46a8-4ecb-b6b7-33dfda78901a"],
Cell[61225, 1803, 26706, 783, 1102, "Output",ExpressionUUID->"3cbc0799-9893-4378-bc1f-8981b30124dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87980, 2592, 282, 4, 58, "Subsubsection",ExpressionUUID->"5eed571f-261a-4784-bc46-42bb5f8741da"],
Cell[CellGroupData[{
Cell[88287, 2600, 327, 6, 49, "Input",ExpressionUUID->"b23c646f-f9cc-4537-8d3a-ec38fd5a977b"],
Cell[88617, 2608, 316, 6, 39, "Print",ExpressionUUID->"d1a54288-acb8-48b7-a43f-69e953f18099"],
Cell[88936, 2616, 11885, 307, 257, "Output",ExpressionUUID->"743d10ef-ae61-4246-9dc4-504a29cf3ee7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100870, 2929, 305, 5, 58, "Subsubsection",ExpressionUUID->"ef44c59e-3258-41bf-8a5a-39de792d8472"],
Cell[CellGroupData[{
Cell[101200, 2938, 359, 6, 49, "Input",ExpressionUUID->"73ba7bf4-f389-45eb-9852-2d3375f9638e"],
Cell[101562, 2946, 302, 6, 39, "Print",ExpressionUUID->"5f6c0b07-4c57-44d8-b643-612ecfdd911f"],
Cell[101867, 2954, 11633, 301, 279, "Output",ExpressionUUID->"5445f15f-affc-4d94-ba43-8e49ca9788a1"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113561, 3262, 267, 4, 109, "Section",ExpressionUUID->"83dc3adc-1ff8-4a95-a97c-578611c36615"],
Cell[CellGroupData[{
Cell[113853, 3270, 318, 5, 73, "Subsubsection",ExpressionUUID->"07592eed-bb0d-4551-b3a4-8134f7cc2255"],
Cell[114174, 3277, 1860, 50, 155, InheritFromParent,ExpressionUUID->"e43193bd-7743-4c9a-950d-806aea372bfe"]
}, Closed]],
Cell[CellGroupData[{
Cell[116071, 3332, 280, 4, 58, "Subsubsection",ExpressionUUID->"2fd1eb76-2e19-4c68-8611-c3c2b83d4721"],
Cell[CellGroupData[{
Cell[116376, 3340, 325, 5, 49, "Input",ExpressionUUID->"65d88dcc-20ea-4bf5-8c98-047ae8c283ac"],
Cell[116704, 3347, 289, 5, 39, "Print",ExpressionUUID->"6975db77-8d7b-47fa-abbf-dcd99a47c484"],
Cell[116996, 3354, 7831, 229, 401, "Output",ExpressionUUID->"74862d98-287d-4342-ad4f-072b5558ce9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124864, 3588, 425, 7, 49, "Input",ExpressionUUID->"4bf0c9f5-093d-43af-8439-83de38035bfb"],
Cell[125292, 3597, 268, 5, 39, "Print",ExpressionUUID->"4c1e9ead-49d8-4b3d-9195-61ddb0b625f3"],
Cell[125563, 3604, 3824, 106, 285, "Output",ExpressionUUID->"2f4363aa-56eb-4ff2-a68f-c60f38498e6f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[129436, 3716, 343, 5, 58, "Subsubsection",ExpressionUUID->"1c28c2ba-3b51-4773-8fcb-1b309ccd0af0"],
Cell[CellGroupData[{
Cell[129804, 3725, 387, 6, 49, "Input",ExpressionUUID->"e91c3024-50b0-4748-a41d-7a424b9e3967"],
Cell[130194, 3733, 285, 5, 39, "Print",ExpressionUUID->"5381c3c9-0faa-435a-85e6-0625c455355a"],
Cell[130482, 3740, 59025, 1535, 3064, "Output",ExpressionUUID->"00787740-1ea9-47ae-8d68-a2465f32d9e5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


